$\phi^3$ theory at six loops

We present the renormalization functions of dimensionally regularized $\phi^3$ theory in six dimensions up to loop order six in the minimal subtraction scheme.

==> anc/RGfunctions <==
# Renormalization group functions for O(n) phi^4 theory and for O(n) phi^3 theory.
# This file is part of the Maple package HyperlogProcedures by Oliver Schnetz.

# The functions are
# phi4_beta (phi3_beta)             : beta function at 7 loops (6 loops),
# phi4_gamma (phi3_gamma)           : anomalous dimension at 8 loops (6 loops),
# phi4_gammam (phi3_gammam)         : mass anomalous dimension at 7 loops (6 loops),
# phi4_selfenergy (phi3_selfenergy) : self energy at 7 loops (5 loops).

# Each function is given as a multiple zeta value (MZV) in the right to left notation,
# in the f-alphabet (<variable_name>_f), and evaluated at 100 digits (<variable_name>_100).

# In the self energy, ln(L) = 1/2*ln(4*Pi*(Lambda/|p|)^2/exp(gamma)),
# where Lambda is the renormalization scale.

phi4_beta := ((5/839808*zeta[3]-1/7776*zeta[5]+11/8398080*Pi^4+61/13436928)*n^6
+(-247/4374*zeta[3]^2-130/6561*zeta[3]*zeta[5]-155441/4199040*zeta[3]+47/98415*
Pi^4*zeta[3]+8333/52488*zeta[5]+4261/26244*zeta[7]+1469/10497600*Pi^4-317/
70858800*Pi^8-167/734832*Pi^6-1125439/201553920)*n^5+(2608/6561*zeta[3]^3+63373
/262440*zeta[3]^2-16/6561*Pi^4*zeta[3]^2-1015/2187*zeta[3]*zeta[5]-196/81*zeta[
3]*zeta[7]+39400/45927*zeta[5]^2+128281/104976*zeta[3]+160/413343*Pi^6*zeta[3]+
4819/984150*Pi^4*zeta[3]+2469283/262440*zeta[5]+458/32805*Pi^4*zeta[5]+1736155/
104976*zeta[7]+1331774/59049*zeta[9]+182/135*zeta[5,3]+940/15309*zeta[7,3]-\
182041/19840464*Pi^6-1264321/62985600*Pi^4-55690/859340097*Pi^10-54673/26244000
*Pi^8-6175661/50388480)*n^4+Complex(-1249360/81)*3^(1/2)*zeta[[1/2+Complex(-1/2
)*3^(1/2), 2]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^3+Complex(-1249360/27)*3^(1
/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^2
*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+Complex(-1249360/27)*3^(1/2)*zeta[[1/2+
Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 3]]^2+Complex(-1249360/81)*3^(1/2)*zeta[[1/2+Complex(-1/2
)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^3+Complex(1249360/81)*3^(1/2
)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^3*zeta[[1/2+Complex(1/2)*3^(1/2), 2]]+
Complex(1249360/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^2*zeta[[1/2+
Complex(1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+Complex(1249360/
27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2)
, 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2+Complex(1249360/81)*3^(1/2)*zeta[[1
/2+Complex(1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^3+(Complex(-\
280/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(-1/2)*3^
(1/2), 3]]^3+Complex(-280/9)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 2]]*zeta[
[1/2+Complex(-1/2)*3^(1/2), 3]]^2*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+Complex(-\
280/9)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(-1/2)*3^(
1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2+Complex(-280/27)*3^(1/2)*zeta[[
1/2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^3+Complex(
280/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^3*zeta[[1/2+Complex(1/2)*3
^(1/2), 2]]+Complex(280/9)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^2*zeta[
[1/2+Complex(1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+Complex(280/
9)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2),
2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2+Complex(280/27)*3^(1/2)*zeta[[1/2+
Complex(1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^3+134236/6561*
zeta[3]^3+13465/243*zeta[3]^2*zeta[5]+Complex(80/9)*3^(1/2)*zeta[[1/2+Complex(-\
1/2)*3^(1/2), 3]]^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 3],2]+Complex(-80/9)*3^(1/
2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^2*zeta[[1/2+Complex(1/2)*3^(1/2), 3],2]
+Complex(160/9)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(
1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 3],2]+Complex(-160/9)*3^(1/2
)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta
[[1/2+Complex(1/2)*3^(1/2), 3],2]+Complex(80/9)*3^(1/2)*zeta[[1/2+Complex(1/2)*
3^(1/2), 3]]^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 3],2]+Complex(-80/9)*3^(1/2)*
zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2*zeta[[1/2+Complex(1/2)*3^(1/2), 3],2]-\
1168/6561*Pi^4*zeta[3]^2+25168217/262440*zeta[3]^2+1722958/6561*zeta[3]*zeta[5]
+238/27*zeta[3]*zeta[7]+3248/135*zeta[3]*zeta[5,3]-5186540/45927*zeta[5]^2+
Complex(61712/10455)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+
Complex(-1/2)*3^(1/2), 9]]+Complex(61712/10455)*3^(1/2)*zeta[[1/2+Complex(-1/2)
*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 9]]+2011280/434488131*3^(1/2)*Pi^
5*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^2+Complex(90832/5642703)*3^(1/2)*Pi^4*
zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]+
97220531901824/3928496851125*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*
zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]+Complex(-38220097088/236968922295)*3^(1/2)
*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]
+21095710300608/288809445925*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*
zeta[[1/2+Complex(-1/2)*3^(1/2), 7]]+Complex(1479814547990411327776/
15830099582426185749)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(-1/2)*3^(1/2), 8]]+4022560/434488131*3^(1/2)*Pi^5*zeta[[1/2+Complex(-1/
2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+Complex(-90832/5642703)*3^(
1/2)*Pi^4*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2),
4]]+97220531901824/3928496851125*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2),
3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]+Complex(38220097088/236968922295)*3^(1/
2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]
]+21095710300608/288809445925*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*
zeta[[1/2+Complex(1/2)*3^(1/2), 7]]+Complex(-1479814547990411327776/
15830099582426185749)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 8]]+Complex(-64/45)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/
2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 3],3,2]+Complex(-5881728/1277155)*3^(1
/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 4],2,
2]+Complex(64/45)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 3],3,2]+Complex(5881728/1277155)*3^(1/2)*zeta[[1/2+
Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4],2,2]+36073280/
3041416917*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]^2+Complex(77856/
12516119)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(-\
1/2)*3^(1/2), 5]]-10380800/37548357*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2),
4]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]+Complex(-138145355792/71754910227)*3^(
1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 7]]+
Complex(90832/5642703)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[
1/2+Complex(1/2)*3^(1/2), 3]]-72146560/3041416917*3^(1/2)*Pi^3*zeta[[1/2+
Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+Complex(77856/
12516119)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1
/2)*3^(1/2), 5]]+10380800/37548357*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2),
4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]+Complex(-138145355792/71754910227)*3^(1
/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 7]]+
210564839016608/4998625025625*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]^2
+Complex(-2117252820365312782272/184684495128305500405)*3^(1/2)*zeta[[1/2+
Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]+97220531901824/
3928496851125*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 3]]+Complex(-77856/12516119)*3^(1/2)*Pi^2*zeta[[1/2+
Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+421129678033216/
4998625025625*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 5]]+Complex(2117252820365312782272/184684495128305500405)
*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6
]]+Complex(-38220097088/236968922295)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1
/2), 6]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+10380800/37548357*3^(1/2)*Pi*zeta[
[1/2+Complex(-1/2)*3^(1/2), 6]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+Complex(-\
2117252820365312782272/184684495128305500405)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3
^(1/2), 6]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]+21095710300608/288809445925*3^(
1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 7]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]
]+Complex(138145355792/71754910227)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 7]
]*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+Complex(1479814547990411327776/
15830099582426185749)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 8]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 3]]+Complex(-61712/10455)*3^(1/2)*zeta[[1/2+Complex(-1/2)
*3^(1/2), 9]]*zeta[[1/2+Complex(1/2)*3^(1/2), 2]]+Complex(-61712/10455)*3^(1/2)
*zeta[[1/2+Complex(1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 9]]+
2011280/434488131*3^(1/2)*Pi^5*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2+Complex(-\
90832/5642703)*3^(1/2)*Pi^4*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 4]]+97220531901824/3928496851125*3^(1/2)*Pi^3*zeta[[1/2+
Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]+Complex(
38220097088/236968922295)*3^(1/2)*Pi^2*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta
[[1/2+Complex(1/2)*3^(1/2), 6]]+21095710300608/288809445925*3^(1/2)*Pi*zeta[[1/
2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 7]]+Complex(-\
1479814547990411327776/15830099582426185749)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(
1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 8]]+Complex(-64/45)*3^(1/2)*zeta[[1/2
+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 3],3,2]+Complex(-\
5881728/1277155)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(
-1/2)*3^(1/2), 4],2,2]+Complex(64/45)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3
]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3],3,2]+Complex(5881728/1277155)*3^(1/2)*
zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4],2,2]+
36073280/3041416917*3^(1/2)*Pi^3*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]^2+Complex(
-77856/12516119)*3^(1/2)*Pi^2*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 5]]-10380800/37548357*3^(1/2)*Pi*zeta[[1/2+Complex(1/2)*3
^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]+Complex(138145355792/
71754910227)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)
*3^(1/2), 7]]+210564839016608/4998625025625*3^(1/2)*Pi*zeta[[1/2+Complex(1/2)*3
^(1/2), 5]]^2+Complex(2117252820365312782272/184684495128305500405)*3^(1/2)*
zeta[[1/2+Complex(1/2)*3^(1/2), 5]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]-11720/
413343*Pi^6*zeta[3]-1682/273375*Pi^8*zeta[3]-145223/656100*Pi^4*zeta[3]+4248199
/34992*zeta[3]+21121/32805*Pi^4*zeta[5]+30869/229635*Pi^6*zeta[5]+51064477/
262440*zeta[5]-30869/18225*Pi^4*zeta[7]+16284835/34992*zeta[7]-30869/81*Pi^2*
zeta[9]+52741013/59049*zeta[9]+751999/180*zeta[11]+255056/2025*zeta[5,3]+68620/
15309*zeta[7,3]+2011280/3910393179*3^(1/2)*Pi^5*zeta[[1/2+Complex(-1/2)*3^(1/2)
, 4],2]+Complex(-181664/16928109)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-1/2)*3^(1/2),
4],3]+Complex(-363328/16928109)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-1/2)*3^(1/2), 5
],2]-152831582720/94283924427*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2), 5],
3]+Complex(-34100762560/1563994887147)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(
1/2), 5],4]-752969021600/94283924427*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/
2), 6],2]+Complex(-16518861760/223427841021)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/
2)*3^(1/2), 6],3]-93482240/112645071*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2)
, 6],4]+Complex(-943946190253524959456/110810697076983300243)*3^(1/2)*zeta[[1/2
+Complex(-1/2)*3^(1/2), 6],5]+Complex(-226659760960/1563994887147)*3^(1/2)*Pi^2
*zeta[[1/2+Complex(-1/2)*3^(1/2), 7],2]-136572901056/22216111225*3^(1/2)*Pi*
zeta[[1/2+Complex(-1/2)*3^(1/2), 7],3]+Complex(-1127046907473254149280/
47490298747278557247)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 7],4]-\
265980623168/9521190525*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 8],2]+
Complex(-515692260147683280160/15830099582426185749)*3^(1/2)*zeta[[1/2+Complex(
-1/2)*3^(1/2), 8],3]+Complex(-1238337453360811639840/47490298747278557247)*3^(1
/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 9],2]+2011280/3910393179*3^(1/2)*Pi^5*zeta
[[1/2+Complex(1/2)*3^(1/2), 4],2]+Complex(181664/16928109)*3^(1/2)*Pi^4*zeta[[1
/2+Complex(1/2)*3^(1/2), 4],3]+Complex(363328/16928109)*3^(1/2)*Pi^4*zeta[[1/2+
Complex(1/2)*3^(1/2), 5],2]-152831582720/94283924427*3^(1/2)*Pi^3*zeta[[1/2+
Complex(1/2)*3^(1/2), 5],3]+Complex(34100762560/1563994887147)*3^(1/2)*Pi^2*
zeta[[1/2+Complex(1/2)*3^(1/2), 5],4]-752969021600/94283924427*3^(1/2)*Pi^3*
zeta[[1/2+Complex(1/2)*3^(1/2), 6],2]+Complex(16518861760/223427841021)*3^(1/2)
*Pi^2*zeta[[1/2+Complex(1/2)*3^(1/2), 6],3]-93482240/112645071*3^(1/2)*Pi*zeta[
[1/2+Complex(1/2)*3^(1/2), 6],4]+Complex(943946190253524959456/
110810697076983300243)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 6],5]+Complex(
226659760960/1563994887147)*3^(1/2)*Pi^2*zeta[[1/2+Complex(1/2)*3^(1/2), 7],2]-\
136572901056/22216111225*3^(1/2)*Pi*zeta[[1/2+Complex(1/2)*3^(1/2), 7],3]+
Complex(1127046907473254149280/47490298747278557247)*3^(1/2)*zeta[[1/2+Complex(
1/2)*3^(1/2), 7],4]-265980623168/9521190525*3^(1/2)*Pi*zeta[[1/2+Complex(1/2)*3
^(1/2), 8],2]+Complex(515692260147683280160/15830099582426185749)*3^(1/2)*zeta[
[1/2+Complex(1/2)*3^(1/2), 8],3]+Complex(1238337453360811639840/
47490298747278557247)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 9],2]-61738/1215*
zeta[5,3,3]+Complex(30080/132993)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3],3
,3,2]+Complex(519040/766293)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 4],2,2,3]
+Complex(742400/766293)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 4],2,3,2]+
Complex(33737600/37548357)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 4],3,2,2]+
Complex(58492160/37548357)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 5],2,2,2]+
Complex(-30080/132993)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3],3,3,2]+
Complex(-519040/766293)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 4],2,2,3]+
Complex(-742400/766293)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 4],2,3,2]+
Complex(-33737600/37548357)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 4],3,2,2]+
Complex(-58492160/37548357)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 5],2,2,2]+
1952213783/50388480-19028287/99202320*Pi^6-20667737/31492800*Pi^4-\
3216912825399005402331281812377062149/935350580209314575525898035227974122250*3
^(1/2)*Pi^11-3493834/859340097*Pi^10-969633601/12400290000*Pi^8)*n^3+611216/243
*zeta[3]^3+7586440/243*zeta[3]^2*zeta[5]+Complex(356960/27)*3^(1/2)*zeta[[1/2+
Complex(-1/2)*3^(1/2), 3]]^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 3],2]+Complex(-\
356960/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^2*zeta[[1/2+Complex(1/2
)*3^(1/2), 3],2]+Complex(713920/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]
]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 3],2]+
Complex(-713920/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3],2]+Complex(356960/
27)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2*zeta[[1/2+Complex(-1/2)*3^(1/
2), 3],2]+Complex(-356960/27)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2*
zeta[[1/2+Complex(1/2)*3^(1/2), 3],2]+(Complex(-57400/81)*3^(1/2)*zeta[[1/2+
Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^3+Complex(-\
57400/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(-1/2)*
3^(1/2), 3]]^2*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+Complex(-57400/27)*3^(1/2)*
zeta[[1/2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[
[1/2+Complex(1/2)*3^(1/2), 3]]^2+Complex(-57400/81)*3^(1/2)*zeta[[1/2+Complex(-\
1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^3+Complex(57400/81)*3^(1/
2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^3*zeta[[1/2+Complex(1/2)*3^(1/2), 2]]+
Complex(57400/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^2*zeta[[1/2+
Complex(1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+Complex(57400/27)
*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 2
]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2+Complex(57400/81)*3^(1/2)*zeta[[1/2+
Complex(1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^3+1756516/6561*
zeta[3]^3+140230/81*zeta[3]^2*zeta[5]+Complex(16400/27)*3^(1/2)*zeta[[1/2+
Complex(-1/2)*3^(1/2), 3]]^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 3],2]+Complex(-\
16400/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^2*zeta[[1/2+Complex(1/2)
*3^(1/2), 3],2]+Complex(32800/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*
zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 3],2]+
Complex(-32800/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3],2]+Complex(16400/
27)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2*zeta[[1/2+Complex(-1/2)*3^(1/
2), 3],2]+Complex(-16400/27)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2*zeta
[[1/2+Complex(1/2)*3^(1/2), 3],2]-18224/6561*Pi^4*zeta[3]^2+33731101/21870*zeta
[3]^2+37183214/6561*zeta[3]*zeta[5]+5085395/4374*zeta[3]*zeta[7]+121408/135*
zeta[3]*zeta[5,3]-101211790/45927*zeta[5]^2+Complex(61712/153)*3^(1/2)*zeta[[1/
2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 9]]+Complex(61712
/153)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/
2), 9]]+412312400/1303464393*3^(1/2)*Pi^5*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^
2+Complex(18620560/16928109)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*
zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]+3986041807974784/2357098110675*3^(1/2)*Pi^
3*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]+
Complex(-1567023980608/142181353377)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/
2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]+288308040774976/57761889185*3^(1/2
)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 7]]+
Complex(303361982338034322194080/47490298747278557247)*3^(1/2)*zeta[[1/2+
Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 8]]+824624800/
1303464393*3^(1/2)*Pi^5*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(
1/2)*3^(1/2), 3]]+Complex(-18620560/16928109)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-1
/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+3986041807974784/
2357098110675*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 5]]+Complex(1567023980608/142181353377)*3^(1/2)*Pi^2*zeta
[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]+
288308040774976/57761889185*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*
zeta[[1/2+Complex(1/2)*3^(1/2), 7]]+Complex(-303361982338034322194080/
47490298747278557247)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 8]]+Complex(-2624/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(
1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 3],3,2]+Complex(-80383616/255431)*3^
(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 4],
2,2]+Complex(2624/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 3],3,2]+Complex(80383616/255431)*3^(1/2)*zeta[[1/2+
Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4],2,2]+7395022400/
9124250751*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]^2+Complex(5320160/
12516119)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(-\
1/2)*3^(1/2), 5]]-2128064000/112645071*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/
2), 4]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]+Complex(-28319797937360/
215264730681)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(-1
/2)*3^(1/2), 7]]+Complex(18620560/16928109)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-1/2
)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]-14790044800/9124250751*3^(1/
2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4]
]+Complex(5320160/12516119)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*
zeta[[1/2+Complex(1/2)*3^(1/2), 5]]+2128064000/112645071*3^(1/2)*Pi*zeta[[1/2+
Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]+Complex(-\
28319797937360/215264730681)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[
[1/2+Complex(1/2)*3^(1/2), 7]]+8633158399680928/2999175015375*3^(1/2)*Pi*zeta[[
1/2+Complex(-1/2)*3^(1/2), 5]]^2+Complex(-28935788544992608024384/
36936899025661100081)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+
Complex(-1/2)*3^(1/2), 6]]+3986041807974784/2357098110675*3^(1/2)*Pi^3*zeta[[1/
2+Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+Complex(-\
5320160/12516119)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 4]]+17266316799361856/2999175015375*3^(1/2)*Pi*zeta[[1/2+
Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]+Complex(
28935788544992608024384/36936899025661100081)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3
^(1/2), 5]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]+Complex(-1567023980608/
142181353377)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 3]]+2128064000/112645071*3^(1/2)*Pi*zeta[[1/2+Complex(-1/
2)*3^(1/2), 6]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+Complex(-\
28935788544992608024384/36936899025661100081)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3
^(1/2), 6]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]+288308040774976/57761889185*3^(
1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 7]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]
]+Complex(28319797937360/215264730681)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2),
7]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+Complex(303361982338034322194080/
47490298747278557247)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 8]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 3]]+Complex(-61712/153)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3
^(1/2), 9]]*zeta[[1/2+Complex(1/2)*3^(1/2), 2]]+Complex(-61712/153)*3^(1/2)*
zeta[[1/2+Complex(1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 9]]+
412312400/1303464393*3^(1/2)*Pi^5*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2+
Complex(-18620560/16928109)*3^(1/2)*Pi^4*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*
zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+3986041807974784/2357098110675*3^(1/2)*Pi^3
*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]+
Complex(1567023980608/142181353377)*3^(1/2)*Pi^2*zeta[[1/2+Complex(1/2)*3^(1/2)
, 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]+288308040774976/57761889185*3^(1/2)*
Pi*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 7]]+
Complex(-303361982338034322194080/47490298747278557247)*3^(1/2)*zeta[[1/2+
Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 8]]+Complex(-2624/27)
*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 3
],3,2]+Complex(-80383616/255431)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*
zeta[[1/2+Complex(-1/2)*3^(1/2), 4],2,2]+Complex(2624/27)*3^(1/2)*zeta[[1/2+
Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3],3,2]+Complex(
80383616/255431)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(
1/2)*3^(1/2), 4],2,2]+7395022400/9124250751*3^(1/2)*Pi^3*zeta[[1/2+Complex(1/2)
*3^(1/2), 4]]^2+Complex(-5320160/12516119)*3^(1/2)*Pi^2*zeta[[1/2+Complex(1/2)*
3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]-2128064000/112645071*3^(1/2)*
Pi*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]+
Complex(28319797937360/215264730681)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 4]
]*zeta[[1/2+Complex(1/2)*3^(1/2), 7]]+8633158399680928/2999175015375*3^(1/2)*Pi
*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]^2+Complex(28935788544992608024384/
36936899025661100081)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 6]]-294170/413343*Pi^6*zeta[3]-62872/273375*Pi^8*zeta[3]-\
4005461/984150*Pi^4*zeta[3]+52635332/32805*zeta[3]+278602/32805*Pi^4*zeta[5]+
1302034/229635*Pi^6*zeta[5]+164346119/65610*zeta[5]-1302034/18225*Pi^4*zeta[7]+
34502290/6561*zeta[7]-1302034/81*Pi^2*zeta[9]+670984511/59049*zeta[9]+
4970481193/29160*zeta[11]+12997852/6075*zeta[5,3]+1070660/15309*zeta[7,3]+
412312400/11731179537*3^(1/2)*Pi^5*zeta[[1/2+Complex(-1/2)*3^(1/2), 4],2]+
Complex(-37241120/50784327)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-1/2)*3^(1/2), 4],3]
+Complex(-74482240/50784327)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-1/2)*3^(1/2), 5],2
]-31330474457600/282851773281*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2), 5],
3]+Complex(-6990656324800/4691984661441)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3
^(1/2), 5],4]-154358649428000/282851773281*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)
*3^(1/2), 6],2]+Complex(-3386366660800/670283523063)*3^(1/2)*Pi^2*zeta[[1/2+
Complex(-1/2)*3^(1/2), 6],3]-19163859200/337935213*3^(1/2)*Pi*zeta[[1/2+
Complex(-1/2)*3^(1/2), 6],4]+Complex(-193508969001972616688480/
332432091230949900729)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 6],5]+Complex(-\
46465250996800/4691984661441)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 7],
2]-1866496314432/4443222245*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 7],3]+
Complex(-231044616032017100602400/142470896241835671741)*3^(1/2)*zeta[[1/2+
Complex(-1/2)*3^(1/2), 7],4]-10905205549888/5712714315*3^(1/2)*Pi*zeta[[1/2+
Complex(-1/2)*3^(1/2), 8],2]+Complex(-105716913330275072432800/
47490298747278557247)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 8],3]+Complex(-\
253859177938966386167200/142470896241835671741)*3^(1/2)*zeta[[1/2+Complex(-1/2)
*3^(1/2), 9],2]+412312400/11731179537*3^(1/2)*Pi^5*zeta[[1/2+Complex(1/2)*3^(1/
2), 4],2]+Complex(37241120/50784327)*3^(1/2)*Pi^4*zeta[[1/2+Complex(1/2)*3^(1/2
), 4],3]+Complex(74482240/50784327)*3^(1/2)*Pi^4*zeta[[1/2+Complex(1/2)*3^(1/2)
, 5],2]-31330474457600/282851773281*3^(1/2)*Pi^3*zeta[[1/2+Complex(1/2)*3^(1/2)
, 5],3]+Complex(6990656324800/4691984661441)*3^(1/2)*Pi^2*zeta[[1/2+Complex(1/2
)*3^(1/2), 5],4]-154358649428000/282851773281*3^(1/2)*Pi^3*zeta[[1/2+Complex(1/
2)*3^(1/2), 6],2]+Complex(3386366660800/670283523063)*3^(1/2)*Pi^2*zeta[[1/2+
Complex(1/2)*3^(1/2), 6],3]-19163859200/337935213*3^(1/2)*Pi*zeta[[1/2+Complex(
1/2)*3^(1/2), 6],4]+Complex(193508969001972616688480/332432091230949900729)*3^(
1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 6],5]+Complex(46465250996800/4691984661441
)*3^(1/2)*Pi^2*zeta[[1/2+Complex(1/2)*3^(1/2), 7],2]-1866496314432/4443222245*3
^(1/2)*Pi*zeta[[1/2+Complex(1/2)*3^(1/2), 7],3]+Complex(
231044616032017100602400/142470896241835671741)*3^(1/2)*zeta[[1/2+Complex(1/2)*
3^(1/2), 7],4]-10905205549888/5712714315*3^(1/2)*Pi*zeta[[1/2+Complex(1/2)*3^(1
/2), 8],2]+Complex(105716913330275072432800/47490298747278557247)*3^(1/2)*zeta[
[1/2+Complex(1/2)*3^(1/2), 8],3]+Complex(253859177938966386167200/
142470896241835671741)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 9],2]-2604068/
1215*zeta[5,3,3]+Complex(6166400/398979)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2
), 3],3,3,2]+Complex(106403200/2298879)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2)
, 4],2,2,3]+Complex(152192000/2298879)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2),
4],2,3,2]+Complex(6916208000/112645071)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2)
, 4],3,2,2]+Complex(11990892800/112645071)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1
/2), 5],2,2,2]+Complex(-6166400/398979)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2),
3],3,3,2]+Complex(-106403200/2298879)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 4
],2,2,3]+Complex(-152192000/2298879)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 4]
,2,3,2]+Complex(-6916208000/112645071)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2),
4],3,2,2]+Complex(-11990892800/112645071)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2
), 5],2,2,2]+2075479939/3149280-5444783/2755620*Pi^6-21411011/3149280*Pi^4-\
131893425841359221495582554307459548109/561210348125588745315538821136784473350
*3^(1/2)*Pi^11-52561142/859340097*Pi^10-911911201/885735000*Pi^8)*n^2-192256/
6561*Pi^4*zeta[3]^2+517286312/32805*zeta[3]^2+54022984/729*zeta[3]*zeta[5]+
64010380/2187*zeta[3]*zeta[7]+2492672/135*zeta[3]*zeta[5,3]-1092490880/45927*
zeta[5]^2+Complex(275358944/31365)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 2]]
*zeta[[1/2+Complex(-1/2)*3^(1/2), 9]]+Complex(275358944/31365)*3^(1/2)*zeta[[1/
2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 9]]+8974331360/
1303464393*3^(1/2)*Pi^5*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^2+Complex(
405292384/16928109)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2
+Complex(-1/2)*3^(1/2), 4]]+433798013345938688/11785490553375*3^(1/2)*Pi^3*zeta
[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]+Complex(-\
170538073206656/710906766885)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]
*zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]+31376353120437632/288809445925*3^(1/2)*Pi
*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 7]]+
Complex(6602932513133215344536512/47490298747278557247)*3^(1/2)*zeta[[1/2+
Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 8]]+17948662720/
1303464393*3^(1/2)*Pi^5*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(
1/2)*3^(1/2), 3]]+Complex(-405292384/16928109)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-\
1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+433798013345938688/
11785490553375*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 5]]+Complex(170538073206656/710906766885)*3^(1/2)*Pi^2*
zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]+
31376353120437632/288809445925*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*
zeta[[1/2+Complex(1/2)*3^(1/2), 7]]+Complex(-6602932513133215344536512/
47490298747278557247)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 8]]+Complex(-285568/135)*3^(1/2)*zeta[[1/2+Complex(-1/2)*
3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 3],3,2]+Complex(-8748090112/
1277155)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3
^(1/2), 4],2,2]+Complex(285568/135)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]
]*zeta[[1/2+Complex(1/2)*3^(1/2), 3],3,2]+Complex(8748090112/1277155)*3^(1/2)*
zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4],2,2]+
160958975360/9124250751*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]^2+
Complex(115797824/12516119)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*
zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]-46319129600/112645071*3^(1/2)*Pi*zeta[[1/2
+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]+Complex(-\
616404577543904/215264730681)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta
[[1/2+Complex(-1/2)*3^(1/2), 7]]+Complex(405292384/16928109)*3^(1/2)*Pi^4*zeta[
[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]-\
321917950720/9124250751*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[
[1/2+Complex(1/2)*3^(1/2), 4]]+Complex(115797824/12516119)*3^(1/2)*Pi^2*zeta[[1
/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]+46319129600/
112645071*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2
)*3^(1/2), 6]]+Complex(-616404577543904/215264730681)*3^(1/2)*zeta[[1/2+
Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 7]]+
939540311692104896/14995875076875*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 5
]]^2+Complex(-3149060694823341878165888/184684495128305500405)*3^(1/2)*zeta[[1/
2+Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]+
433798013345938688/11785490553375*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2),
5]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+Complex(-115797824/12516119)*3^(1/2)*Pi
^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+
1879080623384209792/14995875076875*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2),
5]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]+Complex(3149060694823341878165888/
184684495128305500405)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 6]]+Complex(-170538073206656/710906766885)*3^(1/2)*Pi^2*
zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+
46319129600/112645071*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]*zeta[[1/2
+Complex(1/2)*3^(1/2), 4]]+Complex(-3149060694823341878165888/
184684495128305500405)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 5]]+31376353120437632/288809445925*3^(1/2)*Pi*zeta[[1/2+
Complex(-1/2)*3^(1/2), 7]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+Complex(
616404577543904/215264730681)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 7]]*zeta
[[1/2+Complex(1/2)*3^(1/2), 4]]+Complex(6602932513133215344536512/
47490298747278557247)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 8]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 3]]+Complex(-275358944/31365)*3^(1/2)*zeta[[1/2+Complex(-\
1/2)*3^(1/2), 9]]*zeta[[1/2+Complex(1/2)*3^(1/2), 2]]+Complex(-275358944/31365)
*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 9]
]+8974331360/1303464393*3^(1/2)*Pi^5*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2+
Complex(-405292384/16928109)*3^(1/2)*Pi^4*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*
zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+433798013345938688/11785490553375*3^(1/2)*
Pi^3*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]+
Complex(170538073206656/710906766885)*3^(1/2)*Pi^2*zeta[[1/2+Complex(1/2)*3^(1/
2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]+31376353120437632/288809445925*3^(1
/2)*Pi*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 7]]+
Complex(-6602932513133215344536512/47490298747278557247)*3^(1/2)*zeta[[1/2+
Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 8]]+Complex(-285568/
135)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2
), 3],3,2]+Complex(-8748090112/1277155)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2),
3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 4],2,2]+Complex(285568/135)*3^(1/2)*zeta[[
1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3],3,2]+Complex(
8748090112/1277155)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 4],2,2]+160958975360/9124250751*3^(1/2)*Pi^3*zeta[[1/2+
Complex(1/2)*3^(1/2), 4]]^2+Complex(-115797824/12516119)*3^(1/2)*Pi^2*zeta[[1/2
+Complex(1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]-46319129600/
112645071*3^(1/2)*Pi*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)
*3^(1/2), 6]]+Complex(616404577543904/215264730681)*3^(1/2)*zeta[[1/2+Complex(1
/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 7]]+939540311692104896/
14995875076875*3^(1/2)*Pi*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]^2+Complex(
3149060694823341878165888/184684495128305500405)*3^(1/2)*zeta[[1/2+Complex(1/2)
*3^(1/2), 5]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]+(Complex(-529480/81)*3^(1/2)*
zeta[[1/2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^3+
Complex(-529480/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+
Complex(-1/2)*3^(1/2), 3]]^2*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+Complex(-\
529480/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(-1/2)
*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2+Complex(-529480/81)*3^(1/2)
*zeta[[1/2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^3+
Complex(529480/81)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^3*zeta[[1/2+
Complex(1/2)*3^(1/2), 2]]+Complex(529480/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^
(1/2), 3]]^2*zeta[[1/2+Complex(1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2)
, 3]]+Complex(529480/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2
+Complex(1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2+Complex(529480
/81)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2)
, 3]]^3+3000848/2187*zeta[3]^3+3362740/243*zeta[3]^2*zeta[5]+Complex(151280/27)
*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^2*zeta[[1/2+Complex(-1/2)*3^(1/2)
, 3],2]+Complex(-151280/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^2*zeta
[[1/2+Complex(1/2)*3^(1/2), 3],2]+Complex(302560/27)*3^(1/2)*zeta[[1/2+Complex(
-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*
3^(1/2), 3],2]+Complex(-302560/27)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]
*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3],2]+
Complex(151280/27)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2*zeta[[1/2+
Complex(-1/2)*3^(1/2), 3],2]+Complex(-151280/27)*3^(1/2)*zeta[[1/2+Complex(1/2)
*3^(1/2), 3]]^2*zeta[[1/2+Complex(1/2)*3^(1/2), 3],2]-103264/6561*Pi^4*zeta[3]^
2+553807319/65610*zeta[3]^2+242350000/6561*zeta[3]*zeta[5]+25539535/2187*zeta[3
]*zeta[7]+1056832/135*zeta[3]*zeta[5,3]-84642860/6561*zeta[5]^2+Complex(
116697392/31365)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 2]]*zeta[[1/2+
Complex(-1/2)*3^(1/2), 9]]+Complex(116697392/31365)*3^(1/2)*zeta[[1/2+Complex(-\
1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 9]]+3803330480/1303464393*3^(
1/2)*Pi^5*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]^2+Complex(171763312/16928109)*3^
(1/2)*Pi^4*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2)
, 4]]+5930452446011264/380177114625*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2
), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]+Complex(-72274203593408/
710906766885)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(-1/2)*3^(1/2), 6]]+13297329392816576/288809445925*3^(1/2)*Pi*zeta[[1/2+
Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 7]]+Complex(
2798329310249867820824416/47490298747278557247)*3^(1/2)*zeta[[1/2+Complex(-1/2)
*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 8]]+7606660960/1303464393*3^(1/2
)*Pi^5*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]
+Complex(-171763312/16928109)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]
*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+5930452446011264/380177114625*3^(1/2)*Pi^3
*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]+
Complex(72274203593408/710906766885)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/
2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]+13297329392816576/288809445925*3^(1
/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 7]]
+Complex(-2798329310249867820824416/47490298747278557247)*3^(1/2)*zeta[[1/2+
Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 8]]+Complex(-121024/
135)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/
2), 3],3,2]+Complex(-3707449216/1277155)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2
), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 4],2,2]+Complex(121024/135)*3^(1/2)*
zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3],3,2]+
Complex(3707449216/1277155)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 3]]*zeta[[
1/2+Complex(1/2)*3^(1/2), 4],2,2]+68214572480/9124250751*3^(1/2)*Pi^3*zeta[[1/2
+Complex(-1/2)*3^(1/2), 4]]^2+Complex(49075232/12516119)*3^(1/2)*Pi^2*zeta[[1/2
+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]-19630092800/
112645071*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(-1/
2)*3^(1/2), 6]]+Complex(-261232867802672/215264730681)*3^(1/2)*zeta[[1/2+
Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 7]]+Complex(
171763312/16928109)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2
+Complex(1/2)*3^(1/2), 3]]-136429144960/9124250751*3^(1/2)*Pi^3*zeta[[1/2+
Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+Complex(49075232
/12516119)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(
1/2)*3^(1/2), 5]]+19630092800/112645071*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1
/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]+Complex(-261232867802672/
215264730681)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/
2)*3^(1/2), 7]]+398178110580405728/14995875076875*3^(1/2)*Pi*zeta[[1/2+Complex(
-1/2)*3^(1/2), 5]]^2+Complex(-1334575027770268823758784/184684495128305500405)*
3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 6
]]+5930452446011264/380177114625*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2),
5]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+Complex(-49075232/12516119)*3^(1/2)*Pi^
2*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+
796356221160811456/14995875076875*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 5
]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]+Complex(1334575027770268823758784/
184684495128305500405)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 5]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 6]]+Complex(-72274203593408/710906766885)*3^(1/2)*Pi^2*
zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+
19630092800/112645071*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]*zeta[[1/2
+Complex(1/2)*3^(1/2), 4]]+Complex(-1334575027770268823758784/
184684495128305500405)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 6]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 5]]+13297329392816576/288809445925*3^(1/2)*Pi*zeta[[1/2+
Complex(-1/2)*3^(1/2), 7]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]+Complex(
261232867802672/215264730681)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 7]]*zeta
[[1/2+Complex(1/2)*3^(1/2), 4]]+Complex(2798329310249867820824416/
47490298747278557247)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 8]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 3]]+Complex(-116697392/31365)*3^(1/2)*zeta[[1/2+Complex(-\
1/2)*3^(1/2), 9]]*zeta[[1/2+Complex(1/2)*3^(1/2), 2]]+Complex(-116697392/31365)
*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 2]]*zeta[[1/2+Complex(1/2)*3^(1/2), 9]
]+3803330480/1303464393*3^(1/2)*Pi^5*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]^2+
Complex(-171763312/16928109)*3^(1/2)*Pi^4*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*
zeta[[1/2+Complex(1/2)*3^(1/2), 4]]+5930452446011264/380177114625*3^(1/2)*Pi^3*
zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]+
Complex(72274203593408/710906766885)*3^(1/2)*Pi^2*zeta[[1/2+Complex(1/2)*3^(1/2
), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]+13297329392816576/288809445925*3^(1/
2)*Pi*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 7]]+
Complex(-2798329310249867820824416/47490298747278557247)*3^(1/2)*zeta[[1/2+
Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 8]]+Complex(-121024/
135)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(-1/2)*3^(1/2
), 3],3,2]+Complex(-3707449216/1277155)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2),
3]]*zeta[[1/2+Complex(-1/2)*3^(1/2), 4],2,2]+Complex(121024/135)*3^(1/2)*zeta[[
1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+Complex(1/2)*3^(1/2), 3],3,2]+Complex(
3707449216/1277155)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3]]*zeta[[1/2+
Complex(1/2)*3^(1/2), 4],2,2]+68214572480/9124250751*3^(1/2)*Pi^3*zeta[[1/2+
Complex(1/2)*3^(1/2), 4]]^2+Complex(-49075232/12516119)*3^(1/2)*Pi^2*zeta[[1/2+
Complex(1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]-19630092800/
112645071*3^(1/2)*Pi*zeta[[1/2+Complex(1/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)
*3^(1/2), 6]]+Complex(261232867802672/215264730681)*3^(1/2)*zeta[[1/2+Complex(1
/2)*3^(1/2), 4]]*zeta[[1/2+Complex(1/2)*3^(1/2), 7]]+398178110580405728/
14995875076875*3^(1/2)*Pi*zeta[[1/2+Complex(1/2)*3^(1/2), 5]]^2+Complex(
1334575027770268823758784/184684495128305500405)*3^(1/2)*zeta[[1/2+Complex(1/2)
*3^(1/2), 5]]*zeta[[1/2+Complex(1/2)*3^(1/2), 6]]-97480/19683*Pi^6*zeta[3]-\
547288/273375*Pi^8*zeta[3]-11603369/492075*Pi^4*zeta[3]+401657207/52488*zeta[3]
+1396544/32805*Pi^4*zeta[5]+11653252/229635*Pi^6*zeta[5]+859730369/65610*zeta[5
]-11653252/18225*Pi^4*zeta[7]+3428121107/131220*zeta[7]-11653252/81*Pi^2*zeta[9
]+1185418988/19683*zeta[9]+44013854519/29160*zeta[11]+75795376/6075*zeta[5,3]+
866680/2187*zeta[7,3]+3803330480/11731179537*3^(1/2)*Pi^5*zeta[[1/2+Complex(-1/
2)*3^(1/2), 4],2]+Complex(-343526624/50784327)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-\
1/2)*3^(1/2), 4],3]+Complex(-687053248/50784327)*3^(1/2)*Pi^4*zeta[[1/2+
Complex(-1/2)*3^(1/2), 5],2]-9322726545920/9124250751*3^(1/2)*Pi^3*zeta[[1/2+
Complex(-1/2)*3^(1/2), 5],3]+Complex(-64484542000960/4691984661441)*3^(1/2)*Pi^
2*zeta[[1/2+Complex(-1/2)*3^(1/2), 5],4]-45931110317600/9124250751*3^(1/2)*Pi^3
*zeta[[1/2+Complex(-1/2)*3^(1/2), 6],2]+Complex(-31237167588160/670283523063)*3
^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 6],3]-176774915840/337935213*3^(1/
2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 6],4]+Complex(-1785002245769415698331296
/332432091230949900729)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 6],5]+Complex(
-428613607975360/4691984661441)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 7
],2]-86086451965632/22216111225*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 7],
3]+Complex(-2131245702031923596288480/142470896241835671741)*3^(1/2)*zeta[[1/2+
Complex(-1/2)*3^(1/2), 7],4]-502969358410688/28563571575*3^(1/2)*Pi*zeta[[1/2+
Complex(-1/2)*3^(1/2), 8],2]+Complex(-975174063939269082782560/
47490298747278557247)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 8],3]+Complex(-\
2341696124305294810937440/142470896241835671741)*3^(1/2)*zeta[[1/2+Complex(-1/2
)*3^(1/2), 9],2]+3803330480/11731179537*3^(1/2)*Pi^5*zeta[[1/2+Complex(1/2)*3^(
1/2), 4],2]+Complex(343526624/50784327)*3^(1/2)*Pi^4*zeta[[1/2+Complex(1/2)*3^(
1/2), 4],3]+Complex(687053248/50784327)*3^(1/2)*Pi^4*zeta[[1/2+Complex(1/2)*3^(
1/2), 5],2]-9322726545920/9124250751*3^(1/2)*Pi^3*zeta[[1/2+Complex(1/2)*3^(1/2
), 5],3]+Complex(64484542000960/4691984661441)*3^(1/2)*Pi^2*zeta[[1/2+Complex(1
/2)*3^(1/2), 5],4]-45931110317600/9124250751*3^(1/2)*Pi^3*zeta[[1/2+Complex(1/2
)*3^(1/2), 6],2]+Complex(31237167588160/670283523063)*3^(1/2)*Pi^2*zeta[[1/2+
Complex(1/2)*3^(1/2), 6],3]-176774915840/337935213*3^(1/2)*Pi*zeta[[1/2+
Complex(1/2)*3^(1/2), 6],4]+Complex(1785002245769415698331296/
332432091230949900729)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 6],5]+Complex(
428613607975360/4691984661441)*3^(1/2)*Pi^2*zeta[[1/2+Complex(1/2)*3^(1/2), 7],
2]-86086451965632/22216111225*3^(1/2)*Pi*zeta[[1/2+Complex(1/2)*3^(1/2), 7],3]+
Complex(2131245702031923596288480/142470896241835671741)*3^(1/2)*zeta[[1/2+
Complex(1/2)*3^(1/2), 7],4]-502969358410688/28563571575*3^(1/2)*Pi*zeta[[1/2+
Complex(1/2)*3^(1/2), 8],2]+Complex(975174063939269082782560/
47490298747278557247)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 8],3]+Complex(
2341696124305294810937440/142470896241835671741)*3^(1/2)*zeta[[1/2+Complex(1/2)
*3^(1/2), 9],2]-23306504/1215*zeta[5,3,3]+Complex(56881280/398979)*3^(1/2)*zeta
[[1/2+Complex(-1/2)*3^(1/2), 3],3,3,2]+Complex(981504640/2298879)*3^(1/2)*zeta[
[1/2+Complex(-1/2)*3^(1/2), 4],2,2,3]+Complex(1403878400/2298879)*3^(1/2)*zeta[
[1/2+Complex(-1/2)*3^(1/2), 4],2,3,2]+Complex(63797801600/112645071)*3^(1/2)*
zeta[[1/2+Complex(-1/2)*3^(1/2), 4],3,2,2]+Complex(110608674560/112645071)*3^(1
/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 5],2,2,2]+Complex(-56881280/398979)*3^(1/2
)*zeta[[1/2+Complex(1/2)*3^(1/2), 3],3,3,2]+Complex(-981504640/2298879)*3^(1/2)
*zeta[[1/2+Complex(1/2)*3^(1/2), 4],2,2,3]+Complex(-1403878400/2298879)*3^(1/2)
*zeta[[1/2+Complex(1/2)*3^(1/2), 4],2,3,2]+Complex(-63797801600/112645071)*3^(1
/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 4],3,2,2]+Complex(-110608674560/112645071)*
3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 5],2,2,2]+2004031843/629856-223679221/
24800580*Pi^6-25574213/874800*Pi^4-196231682349339329542208190555000791089/
90517798084772378276699809860771689250*3^(1/2)*Pi^11-41823604/122762871*Pi^10-\
8430605879/1550036250*Pi^8)*n-1424600/137781*Pi^6*zeta[3]-1290848/273375*Pi^8*
zeta[3]-7602598/164025*Pi^4*zeta[3]+813105607/65610*zeta[3]+258352/3645*Pi^4*
zeta[5]+27869192/229635*Pi^6*zeta[5]+146747012/6561*zeta[5]-27869192/18225*Pi^4
*zeta[7]+1474351129/32805*zeta[7]-27869192/81*Pi^2*zeta[9]+2162536444/19683*
zeta[9]+1939495981/540*zeta[11]+140606416/6075*zeta[5,3]+11295040/15309*zeta[7,
3]+8974331360/11731179537*3^(1/2)*Pi^5*zeta[[1/2+Complex(-1/2)*3^(1/2), 4],2]+
Complex(-810584768/50784327)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-1/2)*3^(1/2), 4],3
]+Complex(-1621169536/50784327)*3^(1/2)*Pi^4*zeta[[1/2+Complex(-1/2)*3^(1/2), 5
],2]-681934522096640/282851773281*3^(1/2)*Pi^3*zeta[[1/2+Complex(-1/2)*3^(1/2),
5],3]+Complex(-152157602542720/4691984661441)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1
/2)*3^(1/2), 5],4]-3359747774379200/282851773281*3^(1/2)*Pi^3*zeta[[1/2+
Complex(-1/2)*3^(1/2), 6],2]+Complex(-73707161173120/670283523063)*3^(1/2)*Pi^2
*zeta[[1/2+Complex(-1/2)*3^(1/2), 6],3]-417117754880/337935213*3^(1/2)*Pi*zeta[
[1/2+Complex(-1/2)*3^(1/2), 6],4]+Complex(-4211887900911228369092672/
332432091230949900729)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 6],5]+Complex(-\
1011355853403520/4691984661441)*3^(1/2)*Pi^2*zeta[[1/2+Complex(-1/2)*3^(1/2), 7
],2]-203129428170624/22216111225*3^(1/2)*Pi*zeta[[1/2+Complex(-1/2)*3^(1/2), 7]
,3]+Complex(-5028883301145660014087360/142470896241835671741)*3^(1/2)*zeta[[1/2
+Complex(-1/2)*3^(1/2), 7],4]-1186805540575616/28563571575*3^(1/2)*Pi*zeta[[1/2
+Complex(-1/2)*3^(1/2), 8],2]+Complex(-2301018864778962796073920/
47490298747278557247)*3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 8],3]+Complex(-\
5525461716895941536966080/142470896241835671741)*3^(1/2)*zeta[[1/2+Complex(-1/2
)*3^(1/2), 9],2]+8974331360/11731179537*3^(1/2)*Pi^5*zeta[[1/2+Complex(1/2)*3^(
1/2), 4],2]+Complex(810584768/50784327)*3^(1/2)*Pi^4*zeta[[1/2+Complex(1/2)*3^(
1/2), 4],3]+Complex(1621169536/50784327)*3^(1/2)*Pi^4*zeta[[1/2+Complex(1/2)*3^
(1/2), 5],2]-681934522096640/282851773281*3^(1/2)*Pi^3*zeta[[1/2+Complex(1/2)*3
^(1/2), 5],3]+Complex(152157602542720/4691984661441)*3^(1/2)*Pi^2*zeta[[1/2+
Complex(1/2)*3^(1/2), 5],4]-3359747774379200/282851773281*3^(1/2)*Pi^3*zeta[[1/
2+Complex(1/2)*3^(1/2), 6],2]+Complex(73707161173120/670283523063)*3^(1/2)*Pi^2
*zeta[[1/2+Complex(1/2)*3^(1/2), 6],3]-417117754880/337935213*3^(1/2)*Pi*zeta[[
1/2+Complex(1/2)*3^(1/2), 6],4]+Complex(4211887900911228369092672/
332432091230949900729)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 6],5]+Complex(
1011355853403520/4691984661441)*3^(1/2)*Pi^2*zeta[[1/2+Complex(1/2)*3^(1/2), 7]
,2]-203129428170624/22216111225*3^(1/2)*Pi*zeta[[1/2+Complex(1/2)*3^(1/2), 7],3
]+Complex(5028883301145660014087360/142470896241835671741)*3^(1/2)*zeta[[1/2+
Complex(1/2)*3^(1/2), 7],4]-1186805540575616/28563571575*3^(1/2)*Pi*zeta[[1/2+
Complex(1/2)*3^(1/2), 8],2]+Complex(2301018864778962796073920/
47490298747278557247)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 8],3]+Complex(
5525461716895941536966080/142470896241835671741)*3^(1/2)*zeta[[1/2+Complex(1/2)
*3^(1/2), 9],2]-55738384/1215*zeta[5,3,3]+Complex(134216960/398979)*3^(1/2)*
zeta[[1/2+Complex(-1/2)*3^(1/2), 3],3,3,2]+Complex(2315956480/2298879)*3^(1/2)*
zeta[[1/2+Complex(-1/2)*3^(1/2), 4],2,2,3]+Complex(3312588800/2298879)*3^(1/2)*
zeta[[1/2+Complex(-1/2)*3^(1/2), 4],2,3,2]+Complex(150537171200/112645071)*3^(1
/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 4],3,2,2]+Complex(260992017920/112645071)*
3^(1/2)*zeta[[1/2+Complex(-1/2)*3^(1/2), 5],2,2,2]+Complex(-134216960/398979)*3
^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 3],3,3,2]+Complex(-2315956480/2298879)*3
^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 4],2,2,3]+Complex(-3312588800/2298879)*3
^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 4],2,3,2]+Complex(-150537171200/
112645071)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 4],3,2,2]+Complex(-\
260992017920/112645071)*3^(1/2)*zeta[[1/2+Complex(1/2)*3^(1/2), 5],2,2,2]+
1815780491/393660-90052304/6200145*Pi^6-4984693/109350*Pi^4-\
7176932513465181052601089723413225654419/
1403025870313971863288847052841961183375*3^(1/2)*Pi^11-538945504/859340097*Pi^
10-1664046221/172226250*Pi^8)*g^8+((11/19440*zeta[3]-1/194400*Pi^4+29/933120)*n
^5+(376/3645*zeta[3]^2+11/216*zeta[3]-2/6075*Pi^4*zeta[3]-29/45*zeta[5]-88/729*
zeta[7]+17/39366*Pi^6+49/72900*Pi^4+629/25920)*n^4+(-256/729*zeta[3]^3+88/1215*
zeta[3]^2+256/243*zeta[3]*zeta[5]-23887/2916*zeta[3]-107/18225*Pi^4*zeta[3]-\
131827/7290*zeta[5]-25339/729*zeta[7]-58208/6561*zeta[9]-224/225*zeta[5,3]+2063
/1366875*Pi^8+161/10935*Pi^6+22241/437400*Pi^4-806473/233280)*n^3-384512/729*
zeta[3]^3+(-16640/729*zeta[3]^3-62242/1215*zeta[3]^2-20320/243*zeta[3]*zeta[5]-\
1260521/7290*zeta[3]-26/18225*Pi^4*zeta[3]-375151/1215*zeta[5]-145444/243*zeta[
7]-3130336/6561*zeta[9]-41968/675*zeta[5,3]+820483/19136250*Pi^8+6617/32805*Pi^
6+8024/10935*Pi^4-345386/3645)*n^2-490552/405*zeta[3]^2-276736/81*zeta[3]*zeta[
5]+(-158464/729*zeta[3]^3-1725208/3645*zeta[3]^2-97600/81*zeta[3]*zeta[5]-\
762715/729*zeta[3]+6832/18225*Pi^4*zeta[3]-2442926/1215*zeta[5]-14313152/3645*
zeta[7]-28833632/6561*zeta[9]-44576/75*zeta[5,3]+424631/109350*Pi^4+457411/
1366875*Pi^8+790396/688905*Pi^6-6710257/11664)*n-7366714/3645*zeta[3]+8704/6075
*Pi^4*zeta[3]-2940908/729*zeta[5]-3306904/405*zeta[7]-68824768/6561*zeta[9]-\
959744/675*zeta[5,3]-3117059/3240+14437/2025*Pi^4+7087432/9568125*Pi^8+166564/
76545*Pi^6)*g^7+((-1/432*zeta[3]+13/62208)*n^4+(-2/27*zeta[3]^2+26/81*zeta[3]+
305/243*zeta[5]-5/15309*Pi^6-7/2160*Pi^4+6289/31104)*n^3+(-59/81*zeta[3]^2+8455
/486*zeta[3]+7466/243*zeta[5]+686/27*zeta[7]-355/30618*Pi^6-347/4860*Pi^4+50531
/3888)*n^2+1088/27*zeta[3]^2+(446/81*zeta[3]^2+69035/486*zeta[3]+66986/243*zeta
[5]+343*zeta[7]-2383/4860*Pi^4-1565/15309*Pi^6+103849/972)*n+27382/81*zeta[3]+
55028/81*zeta[5]+25774/27*zeta[7]+17158/81-88/81*Pi^4-1240/5103*Pi^6)*g^6+(5/
3888*n^3+(-14/9*zeta[3]-80/81*zeta[5]+1/243*Pi^4-395/243)*n^2+(-1528/81*zeta[3]
-2200/81*zeta[5]+62/1215*Pi^4-10057/486)*n-4664/81*zeta[3]-2480/27*zeta[5]-\
24581/486+176/1215*Pi^4)*g^5+(11/72*n^2+(20/9*zeta[3]+461/108)*n+88/9*zeta[3]+
370/27)*g^4+(-n-14/3)*g^3+(1/3*n+8/3)*g^2;

phi4_gamma := ((1/839808*zeta[3]^2-13/6718464*zeta[3]-1/559872*zeta[5]-125/
107495424-1/40310784*Pi^4+1/158723712*Pi^6)*n^7+(-7/104976*zeta[3]^2-23/1049760
*zeta[3]-5/46656*zeta[5]+133/62985600*Pi^4+1/13226976*Pi^6-10517/134369280)*n^6
+(3433/2099520*zeta[3]^2+34/19683*zeta[3]*zeta[5]-80687/12597120*zeta[3]-3037/
94478400*Pi^4*zeta[3]+133373/12597120*zeta[5]-66947/2519424*zeta[7]-2269/
251942400*Pi^4+439/425152800*Pi^8+1847/158723712*Pi^6-422233/151165440)*n^5+(-\
313/19683*zeta[3]^3+50987/196830*zeta[3]^2+8/98415*Pi^4*zeta[3]^2-199/8748*zeta
[3]*zeta[5]-224/6561*zeta[3]*zeta[7]-6103/137781*zeta[5]^2+169981/629856*zeta[3
]+157/2480058*Pi^6*zeta[3]-21077/23619600*Pi^4*zeta[3]-271339/1574640*zeta[5]-\
221/393660*Pi^4*zeta[5]-331171/314928*zeta[7]-984691/1417176*zeta[9]-577/8100*
zeta[5,3]-94/45927*zeta[7,3]+42373/85030560*Pi^6-27997/62985600*Pi^4+5569/
2578020291*Pi^10+4340353/33067440000*Pi^8+7499777/302330880)*n^4+(-36269/39366*
zeta[3]^3+9279617/1574640*zeta[3]^2+536/98415*Pi^4*zeta[3]^2+266993/78732*zeta[
3]*zeta[5]-77/6561*zeta[3]*zeta[7]-642505/137781*zeta[5]^2+8982337/1574640*zeta
[3]-8507/1574640*Pi^4*zeta[3]+13835/4960116*Pi^6*zeta[3]-828997/209952*zeta[5]-\
3263/157464*Pi^4*zeta[5]-4157797/209952*zeta[7]-53999447/2834352*zeta[9]-4163/
12150*zeta[5,3]-6298/45927*zeta[7,3]+323392021/148803480000*Pi^8+1579847/
12890101455*Pi^10+5276711/595213920*Pi^6+446479/62985600*Pi^4+112382173/
30233088)*n^3-251504/6561*zeta[3]^3+(-194344/19683*zeta[3]^3+295885/6561*zeta[3
]^2+5992/98415*Pi^4*zeta[3]^2+875269/19683*zeta[3]*zeta[5]+53207/13122*zeta[3]*
zeta[7]-1087475/19683*zeta[5]^2+15638221/393660*zeta[3]+2717/1180980*Pi^4*zeta[
3]+38660/1240029*Pi^6*zeta[3]-4275223/196830*zeta[5]-3730/19683*Pi^4*zeta[5]-\
57447323/393660*zeta[7]-30682379/177147*zeta[9]+9469/3645*zeta[5,3]-10058/6561*
zeta[7,3]+221367239/14880348000*Pi^8+2447947/1841443065*Pi^10+89273/1417176*Pi^
6+8507747/94478400*Pi^4+633383351/18895680)*n^2+24032/98415*Pi^4*zeta[3]^2+
14101879/98415*zeta[3]^2+408968/2187*zeta[3]*zeta[5]+59206/2187*zeta[3]*zeta[7]
-31640188/137781*zeta[5]^2+(-231970/6561*zeta[3]^3+13808741/98415*zeta[3]^2+
4384/19683*Pi^4*zeta[3]^2+3319775/19683*zeta[3]*zeta[5]+46844/2187*zeta[3]*zeta
[7]-28523548/137781*zeta[5]^2+92179753/787320*zeta[3]+251761/2952450*Pi^4*zeta[
3]+16045/137781*Pi^6*zeta[3]-6264923/131220*zeta[5]-1493/2430*Pi^4*zeta[5]-\
34624051/78732*zeta[7]-46397761/78732*zeta[9]+290498/18225*zeta[5,3]-257560/
45927*zeta[7,3]+1359157/4723920*Pi^4+1621581739/37200870000*Pi^8+61858724/
12890101455*Pi^10+3416278/18600435*Pi^6+1855147861/18895680)*n+53528/413343*Pi^
6*zeta[3]+21548/164025*Pi^4*zeta[3]+91623001/787320*zeta[3]-20588/32805*Pi^4*
zeta[5]-1460137/39366*zeta[5]-43132372/98415*zeta[7]-37030250/59049*zeta[9]+
362432/18225*zeta[5,3]-282376/45927*zeta[7,3]+3323447/18600435*Pi^6+411323/
1476225*Pi^4+67368188/12890101455*Pi^10+3459152629/37791360+3173369/73811250*Pi
^8)*g^8+((-5/559872*zeta[3]+1/46656*zeta[5]-1/16796160*Pi^4-61/8957952)*n^6+(
1889/2799360*zeta[3]+5/34992*zeta[5]-53/20995200*Pi^4-44369/134369280)*n^5+(-\
119/58320*zeta[3]^2-13307/1399680*zeta[3]+1/164025*Pi^4*zeta[3]+3641/349920*
zeta[5]+41/2187*zeta[7]-47/1469664*Pi^6+71/2799360*Pi^4+25501/6718464)*n^4+(-\
23501/174960*zeta[3]^2+14/81*zeta[3]*zeta[5]-8491/21870*zeta[3]-1/8100*Pi^4*
zeta[3]+38347/87480*zeta[5]+3347/3888*zeta[7]+28/675*zeta[5,3]-2063/32805000*Pi
^8-54617/66134880*Pi^6-35663/20995200*Pi^4-14160719/33592320)*n^3+(-20783/14580
*zeta[3]^2+217/81*zeta[3]*zeta[5]-8369/2592*zeta[3]-67/18225*Pi^4*zeta[3]+77651
/21870*zeta[5]+38011/3888*zeta[7]+434/675*zeta[5,3]-63953/65610000*Pi^8-42983/
5511240*Pi^6-45773/2099520*Pi^4-11051803/2099520)*n^2-66946/10935*zeta[3]^2+
1052/81*zeta[3]*zeta[5]+(-78601/14580*zeta[3]^2+904/81*zeta[3]*zeta[5]-219677/
19440*zeta[3]-3271/164025*Pi^4*zeta[3]+116389/10935*zeta[5]+1621121/43740*zeta[
7]+1808/675*zeta[5,3]-409387/5248800*Pi^4-233119/57408750*Pi^8-50327/1837080*Pi
^6-37671563/2099520)*n-137968/10935*zeta[3]-1436/54675*Pi^4*zeta[3]+15205/1458*
zeta[5]+606619/14580*zeta[7]+2104/675*zeta[5,3]-4795631/262440-18121/218700*Pi^
4-542569/114817500*Pi^8-61358/2066715*Pi^6)*g^7+((-1/46656*zeta[3]+1/1399680*Pi
^4-29/746496)*n^5+(-1/23328*zeta[3]+1/349920*Pi^4-71/62208)*n^4+(-1/729*zeta[3]
^2+13/648*zeta[3]-185/5832*zeta[5]+5/275562*Pi^6+83/349920*Pi^4+2383/62208)*n^3
+(-59/1458*zeta[3]^2+65/486*zeta[3]-37/81*zeta[5]+295/551124*Pi^6+161/43740*Pi^
4+9523/11664)*n^2-62/243*zeta[3]^2+(-148/729*zeta[3]^2+427/729*zeta[3]-925/486*
zeta[5]+1369/87480*Pi^4+370/137781*Pi^6+156797/46656)*n+581/729*zeta[3]-1628/
729*zeta[5]+88159/23328+269/14580*Pi^4+155/45927*Pi^6)*g^6+((1/3888*zeta[3]-13/
62208)*n^4+(-1/972*zeta[3]-187/93312)*n^3+(13/972*zeta[3]-1/2916*Pi^4-1459/
11664)*n^2+(13/162*zeta[3]-8/3645*Pi^4-1915/2916)*n+23/243*zeta[3]-602/729-11/
3645*Pi^4)*g^5+(-5/5184*n^3+5/324*n^2+85/648*n+125/648)*g^4+(-1/432*n^2-5/216*n
-1/27)*g^3+(1/36*n+1/18)*g^2;

phi4_gammam := ((1/11664*zeta[3]^2+1/209952*zeta[3]-5/11664*zeta[5]-1/1049760*
Pi^4+1/2204496*Pi^6-13/3359232)*n^6+(-11/2187*zeta[3]^2-86/6561*zeta[3]*zeta[5]
+6569/419904*zeta[3]+7/39366*Pi^4*zeta[3]-11857/104976*zeta[5]+919/13122*zeta[7
]+77/262440*Pi^4-271/70858800*Pi^8+113/6613488*Pi^6+120607/20155392)*n^5+(236/
6561*zeta[3]^3-40075/26244*zeta[3]^2-16/32805*Pi^4*zeta[3]^2+1237/2187*zeta[3]*
zeta[5]+182/729*zeta[3]*zeta[7]+17876/45927*zeta[5]^2-280817/139968*zeta[3]-34/
59049*Pi^6*zeta[3]+1679/393660*Pi^4*zeta[3]-57487/52488*zeta[5]+14/6561*Pi^4*
zeta[5]+90985/52488*zeta[7]+126316/59049*zeta[9]+134/405*zeta[5,3]+188/15309*
zeta[7,3]-1765/2480058*Pi^6+1931/196830*Pi^4-11138/859340097*Pi^10-274867/
551124000*Pi^8-2175343/20155392)*n^4+(27356/6561*zeta[3]^3-1115093/26244*zeta[3
]^2-1072/32805*Pi^4*zeta[3]^2-200230/6561*zeta[3]*zeta[5]+11305/2187*zeta[3]*
zeta[7]+1827020/45927*zeta[5]^2-10161671/209952*zeta[3]+433/26244*Pi^4*zeta[3]-\
1354/59049*Pi^6*zeta[3]-52073/5832*zeta[5]+5597/65610*Pi^4*zeta[5]+251011/4374*
zeta[7]+13220803/236196*zeta[9]-337/45*zeta[5,3]+12596/15309*zeta[7,3]-31258949
/4960116000*Pi^8-3159694/4296700485*Pi^10-243071/9920232*Pi^6+79553/1259712*Pi^
4-123205631/5038848)*n^3+429184/2187*zeta[3]^3+(310160/6561*zeta[3]^3-3191425/
8748*zeta[3]^2-11984/32805*Pi^4*zeta[3]^2-3095642/6561*zeta[3]*zeta[5]+204281/
4374*zeta[3]*zeta[7]+3226390/6561*zeta[5]^2-19458649/52488*zeta[3]-7966/98415*
Pi^4*zeta[3]-101944/413343*Pi^6*zeta[3]-2766685/26244*zeta[5]+24988/32805*Pi^4*
zeta[5]+26498689/52488*zeta[7]+33586531/59049*zeta[9]-156908/1215*zeta[5,3]+
20116/2187*zeta[7,3]-5403959/155003625*Pi^8-4895894/613814355*Pi^10-236399/
1102248*Pi^6+382067/3149280*Pi^4-1241798929/5038848)*n^2-48064/32805*Pi^4*zeta[
3]^2-8482081/6561*zeta[3]^2-4666136/2187*zeta[3]*zeta[5]+127162/729*zeta[3]*
zeta[7]+97374296/45927*zeta[5]^2+(385520/2187*zeta[3]^3-7992689/6561*zeta[3]^2-\
8768/6561*Pi^4*zeta[3]^2-12358504/6561*zeta[3]*zeta[5]+354172/2187*zeta[3]*zeta
[7]+86691536/45927*zeta[5]^2-6773623/5832*zeta[3]-60503/98415*Pi^4*zeta[3]-\
41672/45927*Pi^6*zeta[3]-1912301/4374*zeta[5]+2882/1215*Pi^4*zeta[5]+10732004/
6561*zeta[7]+13687949/6561*zeta[9]-625508/1215*zeta[5,3]+515120/15309*zeta[7,3]
+48239/524880*Pi^4-113591327/1240029000*Pi^8-123717448/4296700485*Pi^10-1718447
/2480058*Pi^6-486637711/629856)*n-138112/137781*Pi^6*zeta[3]-27436/32805*Pi^4*
zeta[3]-31351399/26244*zeta[3]+25648/10935*Pi^4*zeta[5]-3347435/6561*zeta[5]+
22119059/13122*zeta[7]+45485836/19683*zeta[9]-702608/1215*zeta[5,3]+564752/
15309*zeta[7,3]-237186577/314928-1765921/2480058*Pi^6+4919/87480*Pi^4-134736376
/4296700485*Pi^10-2973067/34445250*Pi^8)*g^7+((-17/38880*zeta[3]+1/648*zeta[5]-\
47/3499200*Pi^4-43/1866240)*n^5+(2/135*zeta[3]^2+4553/58320*zeta[3]-2/54675*Pi^
4*zeta[3]+464/3645*zeta[5]-2/27*zeta[7]+19/183708*Pi^6-1/1296*Pi^4-151/5832)*n^
4+(2272/3645*zeta[3]^2-40/27*zeta[3]*zeta[5]+109373/29160*zeta[3]+17/6075*Pi^4*
zeta[3]+3241/4860*zeta[5]-1367/729*zeta[7]-56/225*zeta[5,3]+2063/5467500*Pi^8+
1937/688905*Pi^6+67/874800*Pi^4+46831/17280)*n^3+(30472/3645*zeta[3]^2-2152/81*
zeta[3]*zeta[5]+104521/2916*zeta[3]+314/6075*Pi^4*zeta[3]+29014/3645*zeta[5]-\
66977/2916*zeta[7]-868/225*zeta[5,3]+63953/10935000*Pi^8+22031/688905*Pi^6+1283
/21870*Pi^4+31879/810)*n^2+53344/1215*zeta[3]^2-11488/81*zeta[3]*zeta[5]+(
132304/3645*zeta[3]^2-9568/81*zeta[3]*zeta[5]+326719/2430*zeta[3]+13292/54675*
Pi^4*zeta[3]+146057/3645*zeta[5]-345778/3645*zeta[7]-3616/225*zeta[5,3]+6097/
24300*Pi^4+233119/9568125*Pi^8+85892/688905*Pi^6+16985281/116640)*n+562321/3645
*zeta[3]+5512/18225*Pi^4*zeta[3]+37652/729*zeta[5]-135677/1215*zeta[7]-4208/225
*zeta[5,3]+9092683/58320+30583/109350*Pi^4+542569/19136250*Pi^8+32672/229635*Pi
^6)*g^6+((-17/3888*zeta[3]+1/19440*Pi^4-7/62208)*n^4+(2/243*zeta[3]^2-487/1944*
zeta[3]+5/243*zeta[5]-5/45927*Pi^6-23/58320*Pi^4-2831/11664)*n^3+(149/243*zeta[
3]^2-1261/486*zeta[3]-4/243*zeta[5]-295/91854*Pi^6-437/29160*Pi^4-291907/46656)
*n^2+388/81*zeta[3]^2+(872/243*zeta[3]^2-2011/162*zeta[3]-100/243*zeta[5]-215/
2916*Pi^4-740/45927*Pi^6-83137/2916)*n-1327/81*zeta[3]-16/27*zeta[5]-49477/1458
-667/7290*Pi^4-310/15309*Pi^6)*g^5+((1/54*zeta[3]-1/7776)*n^3+(8/81*zeta[3]+947
/972+1/486*Pi^4)*n^2+(44/81*zeta[3]+5777/972+16/1215*Pi^4)*n+68/81*zeta[3]+7765
/972+22/1215*Pi^4)*g^4+(-5/36*n^2-47/36*n-37/18)*g^3+(5/18*n+5/9)*g^2+(-1/3*n-2
/3)*g;

phi4_selfenergy := (32768/2187*p^2*ln(L)^6+28160/729*p^2*zeta[3]*ln(L)^4+
2338304/10935*p^2*ln(L)^5+(1/4374*p^2*ln(L)^6+7/2916*p^2*ln(L)^5+5/432*p^2*ln(L
)^4+1165/34992*p^2*ln(L)^3-1/979776*p^2*zeta[3]^2+2845/46656*p^2*ln(L)^2+13/
7838208*p^2*zeta[3]+1/653184*p^2*zeta[5]+2111/31104*p^2*ln(L)+500069/13934592*p
^2-1/185177664*Pi^6*p^2+1/47029248*Pi^4*p^2)*n^6+32/81*p^2*zeta[3]^2*ln(L)^2+
657464/2187*p^2*zeta[3]*ln(L)^3+19840/243*p^2*zeta[5]*ln(L)^3+1011172/729*p^2*
ln(L)^4+(7/729*p^2*ln(L)^6+4933/43740*p^2*ln(L)^5+42341/69984*p^2*ln(L)^4+2683/
139968*p^2*zeta[3]*ln(L)^2+798805/419904*p^2*ln(L)^3-2/15309*p^2*zeta[3]^2+
117413/1399680*p^2*zeta[3]*ln(L)+29/17496*p^2*zeta[5]*ln(L)+2763743/746496*p^2*
ln(L)^2+23633129/235146240*p^2*zeta[3]+22817/1224720*p^2*zeta[5]-1/2099520*Pi^4
*p^2*ln(L)+31543057/7464960*p^2*ln(L)+306828749/139345920*p^2-1/46294416*Pi^6*p
^2-311/130636800*Pi^4*p^2)*n^5-83108/76545*p^2*zeta[3]^3+45428/1215*p^2*zeta[3]
^2*ln(L)-2104/81*p^2*zeta[3]*zeta[5]*ln(L)+83651/81*p^2*zeta[3]*ln(L)^2+35348/
81*p^2*zeta[5]*ln(L)^2+25774/243*p^2*zeta[7]*ln(L)^2+3795487/729*p^2*ln(L)^3+
2816/32805*Pi^4*p^2*ln(L)^3+(40/243*p^2*ln(L)^6+50/729*p^2*zeta[3]*ln(L)^4+
22903/10935*p^2*ln(L)^5-5/729*p^2*zeta[3]^2*ln(L)^2+1049/2187*p^2*zeta[3]*ln(L)
^3+40/729*p^2*zeta[5]*ln(L)^3+424897/34992*p^2*ln(L)^4+683/21870*p^2*zeta[3]^2*
ln(L)+134501/69984*p^2*zeta[3]*ln(L)^2+2275/8748*p^2*zeta[5]*ln(L)^2+17200811/
419904*p^2*ln(L)^3+1/6561*Pi^4*p^2*ln(L)^3+9883/163296*p^2*zeta[3]^2+1427/76545
*p^2*zeta[3]*zeta[5]-1/36450*Pi^4*p^2*zeta[3]*ln(L)+1048589/233280*p^2*zeta[3]*
ln(L)+2173/3645*p^2*zeta[5]*ln(L)-92/2187*p^2*zeta[7]*ln(L)+567650461/6718464*p
^2*ln(L)^2+5/275562*Pi^6*p^2*ln(L)^2+343/349920*Pi^4*p^2*ln(L)^2+74047301/
16796160*p^2*zeta[3]-133/5248800*Pi^4*p^2*zeta[3]+5288341/4898880*p^2*zeta[5]-\
39539/544320*p^2*zeta[7]+6745687421/67184640*p^2*ln(L)+47/472392*Pi^6*p^2*ln(L)
+23431/10497600*Pi^4*p^2*ln(L)-313/413343000*Pi^8*p^2+110317/925888320*Pi^6*p^2
+6461/3499200*Pi^4*p^2+200044984367/3762339840*p^2)*n^4+643271/8505*p^2*zeta[3]
^2+62288/25515*p^2*zeta[3]*zeta[5]+544/18225*Pi^4*p^2*zeta[3]*ln(L)+6724153/
3645*p^2*zeta[3]*ln(L)+9597808/10935*p^2*zeta[5]*ln(L)+928373/3645*p^2*zeta[7]*
ln(L)-4208/675*p^2*zeta[5,3]*ln(L)+414614467/34992*p^2*ln(L)^2+1240/45927*Pi^6*
p^2*ln(L)^2+20152/32805*Pi^4*p^2*ln(L)^2+(3200/2187*p^2*ln(L)^6+1120/729*p^2*
zeta[3]*ln(L)^4+215071/10935*p^2*ln(L)^5-221/1458*p^2*zeta[3]^2*ln(L)^2+24487/
2187*p^2*zeta[3]*ln(L)^3+500/243*p^2*zeta[5]*ln(L)^3+350821/2916*p^2*ln(L)^4-\
158/10935*p^2*zeta[3]^3+11381/14580*p^2*zeta[3]^2*ln(L)-28/81*p^2*zeta[3]*zeta[
5]*ln(L)+345505/8748*p^2*zeta[3]*ln(L)^2+7474/729*p^2*zeta[5]*ln(L)^2+343/243*p
^2*zeta[7]*ln(L)^2+29873897/69984*p^2*ln(L)^3+112/32805*Pi^4*p^2*ln(L)^3+14345/
7776*p^2*zeta[3]^2+10789/25515*p^2*zeta[3]*zeta[5]-71/218700*Pi^4*p^2*zeta[3]*
ln(L)+13650577/174960*p^2*zeta[3]*ln(L)+227497/10935*p^2*zeta[5]*ln(L)+15713/
5832*p^2*zeta[7]*ln(L)-56/675*p^2*zeta[5,3]*ln(L)+1031597279/1119744*p^2*ln(L)^
2+125/183708*Pi^6*p^2*ln(L)^2+12239/524880*Pi^4*p^2*ln(L)^2+4757251/69984*p^2*
zeta[3]+1/25200*Pi^4*p^2*zeta[3]-1/15309*Pi^6*p^2*zeta[3]+1/12150*Pi^4*p^2*zeta
[5]+1171061/51030*p^2*zeta[5]+324431/306180*p^2*zeta[7]+16421/393660*p^2*zeta[9
]+731/28350*p^2*zeta[5,3]+38199131161/33592320*p^2*ln(L)+18397/5511240*Pi^6*p^2
*ln(L)+2063/16402500*Pi^8*p^2*ln(L)+50783/874800*Pi^4*p^2*ln(L)+4898837/
38578680000*Pi^8*p^2+501661/132269760*Pi^6*p^2+436289/8398080*Pi^4*p^2+
388029869729/627056640*p^2)*n^3+64214747/45360*p^2*zeta[3]+68/945*Pi^4*p^2*zeta
[3]-526/107163*Pi^6*p^2*zeta[3]+263/42525*Pi^4*p^2*zeta[5]+45518485/61236*p^2*
zeta[5]+4853933/29160*p^2*zeta[7]+4318723/1377810*p^2*zeta[9]-8248/14175*p^2*
zeta[5,3]+16125121201/1049760*p^2*ln(L)+30754/229635*Pi^6*p^2*ln(L)+542569/
57408750*Pi^8*p^2*ln(L)+1063873/656100*Pi^4*p^2*ln(L)+(5120/729*p^2*ln(L)^6+
2920/243*p^2*zeta[3]*ln(L)^4+1068392/10935*p^2*ln(L)^5-604/729*p^2*zeta[3]^2*ln
(L)^2+65530/729*p^2*zeta[3]*ln(L)^3+5120/243*p^2*zeta[5]*ln(L)^3+5406737/8748*p
^2*ln(L)^4-2449/10935*p^2*zeta[3]^3+28099/3645*p^2*zeta[3]^2*ln(L)-434/81*p^2*
zeta[3]*zeta[5]*ln(L)+1793813/5832*p^2*zeta[3]*ln(L)^2+8858/81*p^2*zeta[5]*ln(L
)^2+10633/486*p^2*zeta[7]*ln(L)^2+237698585/104976*p^2*ln(L)^3+292/10935*Pi^4*p
^2*ln(L)^3+10870033/612360*p^2*zeta[3]^2+8344/3645*p^2*zeta[3]*zeta[5]+82/54675
*Pi^4*p^2*zeta[3]*ln(L)+33116813/58320*p^2*zeta[3]*ln(L)+801142/3645*p^2*zeta[5
]*ln(L)+145207/2916*p^2*zeta[7]*ln(L)-868/675*p^2*zeta[5,3]*ln(L)+2818864405/
559872*p^2*ln(L)^2+320/45927*Pi^6*p^2*ln(L)^2+1091/5832*Pi^4*p^2*ln(L)^2+
13556243993/29393280*p^2*zeta[3]+683/87480*Pi^4*p^2*zeta[3]-31/30618*Pi^6*p^2*
zeta[3]+31/24300*Pi^4*p^2*zeta[5]+13888397/68040*p^2*zeta[5]+73253221/2449440*p
^2*zeta[7]+509051/787320*p^2*zeta[9]+46/675*p^2*zeta[5,3]+7148228425/1119744*p^
2*ln(L)+871/25515*Pi^6*p^2*ln(L)+63953/32805000*Pi^8*p^2*ln(L)+105299/218700*Pi
^4*p^2*ln(L)+3025823/1377810000*Pi^8*p^2+1807847/46294416*Pi^6*p^2+10817953/
24494400*Pi^4*p^2+371455769269/104509440*p^2)*n^2+26778083/2411167500*Pi^8*p^2+
747949/4822335*Pi^6*p^2+3487637/2296350*Pi^4*p^2+171203522809/19595520*p^2+(
4096/243*p^2*ln(L)^6+27520/729*p^2*zeta[3]*ln(L)^4+2609984/10935*p^2*ln(L)^5-\
662/729*p^2*zeta[3]^2*ln(L)^2+632356/2187*p^2*zeta[3]*ln(L)^3+54800/729*p^2*
zeta[5]*ln(L)^3+6719503/4374*p^2*ln(L)^4-71416/76545*p^2*zeta[3]^3+341609/10935
*p^2*zeta[3]^2*ln(L)-1808/81*p^2*zeta[3]*zeta[5]*ln(L)+2882797/2916*p^2*zeta[3]
*ln(L)^2+870392/2187*p^2*zeta[5]*ln(L)^2+22148/243*p^2*zeta[7]*ln(L)^2+
300373547/52488*p^2*ln(L)^3+2752/32805*Pi^4*p^2*ln(L)^3+40676897/612360*p^2*
zeta[3]^2+325828/76545*p^2*zeta[3]*zeta[5]+1039/54675*Pi^4*p^2*zeta[3]*ln(L)+
31153495/17496*p^2*zeta[3]*ln(L)+1749526/2187*p^2*zeta[5]*ln(L)+4720169/21870*p
^2*zeta[7]*ln(L)-3616/675*p^2*zeta[5,3]*ln(L)+10856716789/839808*p^2*ln(L)^2+
3425/137781*Pi^6*p^2*ln(L)^2+26063/43740*Pi^4*p^2*ln(L)^2+4091528185/2939328*p^
2*zeta[3]+47059/918540*Pi^4*p^2*zeta[3]-452/107163*Pi^6*p^2*zeta[3]+226/42525*
Pi^4*p^2*zeta[5]+213239239/306180*p^2*zeta[5]+10580201/76545*p^2*zeta[7]+
1855573/688905*p^2*zeta[9]-58/225*p^2*zeta[5,3]+139720931453/8398080*p^2*ln(L)+
507089/4133430*Pi^6*p^2*ln(L)+233119/28704375*Pi^8*p^2*ln(L)+56839/36450*Pi^4*p
^2*ln(L)+38983039/4133430000*Pi^8*p^2+4676899/33067440*Pi^6*p^2+8877341/6123600
*Pi^4*p^2+4417470894383/470292480*p^2)*n)*g^7+(-4096/729*p^2*ln(L)^5-5632/729*p
^2*zeta[3]*ln(L)^3-15488/243*p^2*ln(L)^4+(-1/1458*p^2*ln(L)^5-35/5832*p^2*ln(L)
^4-5/216*p^2*ln(L)^3-1165/23328*p^2*ln(L)^2+5/559872*p^2*zeta[3]-1/46656*p^2*
zeta[5]-2845/46656*p^2*ln(L)-303923/8957952*p^2+1/16796160*Pi^4*p^2)*n^5+124/
243*p^2*zeta[3]^2*ln(L)-29272/729*p^2*zeta[3]*ln(L)^2-2480/243*p^2*zeta[5]*ln(L
)^2-1389485/4374*p^2*ln(L)^3+(-17/729*p^2*ln(L)^5-667/2916*p^2*ln(L)^4-69041/
69984*p^2*ln(L)^3-901/46656*p^2*zeta[3]*ln(L)-654703/279936*p^2*ln(L)^2-47855/
1119744*p^2*zeta[3]-7/8748*p^2*zeta[5]-2272259/746496*p^2*ln(L)-93241279/
53747712*p^2+1/8398080*Pi^4*p^2)*n^4-3457/4374*p^2*zeta[3]^2-244519/2916*p^2*
zeta[3]*ln(L)-19868/729*p^2*zeta[5]*ln(L)-30219455/34992*p^2*ln(L)^2-88/3645*Pi
^4*p^2*ln(L)^2+(-224/729*p^2*ln(L)^5-80/729*p^2*zeta[3]*ln(L)^3-263/81*p^2*ln(L
)^4+2/729*p^2*zeta[3]^2*ln(L)-388/729*p^2*zeta[3]*ln(L)^2-40/729*p^2*zeta[5]*ln
(L)^2-527639/34992*p^2*ln(L)^3-649/34992*p^2*zeta[3]^2-30811/23328*p^2*zeta[3]*
ln(L)-275/2916*p^2*zeta[5]*ln(L)-1/2916*Pi^4*p^2*ln(L)^2-10719803/279936*p^2*ln
(L)^2+1/131220*Pi^4*p^2*zeta[3]-278083/186624*p^2*zeta[3]-2177/23328*p^2*zeta[5
]+5/2187*p^2*zeta[7]-5/137781*Pi^6*p^2*ln(L)-91/58320*Pi^4*p^2*ln(L)-118373473/
2239488*p^2*ln(L)-1690173005/53747712*p^2-2567/1399680*Pi^4*p^2-625/13226976*Pi
^6*p^2)*n^3-4970989/69984*p^2*zeta[3]+31/21870*Pi^4*p^2*zeta[3]-101623/4374*p^2
*zeta[5]+310/729*p^2*zeta[7]-355596829/279936*p^2*ln(L)-310/45927*Pi^6*p^2*ln(L
)-2431/21870*Pi^4*p^2*ln(L)+(-1408/729*p^2*ln(L)^5-128/81*p^2*zeta[3]*ln(L)^3-\
15542/729*p^2*ln(L)^4+59/729*p^2*zeta[3]^2*ln(L)-5678/729*p^2*zeta[3]*ln(L)^2-\
1180/729*p^2*zeta[5]*ln(L)^2-75382/729*p^2*ln(L)^3-1165/5832*p^2*zeta[3]^2-\
32165/1944*p^2*zeta[3]*ln(L)-2953/729*p^2*zeta[5]*ln(L)-2/405*Pi^4*p^2*ln(L)^2-\
12772825/46656*p^2*ln(L)^2+59/262440*Pi^4*p^2*zeta[3]-2138935/139968*p^2*zeta[3
]-7754/2187*p^2*zeta[5]+295/4374*p^2*zeta[7]-1957/87480*Pi^4*p^2*ln(L)-295/
275562*Pi^6*p^2*ln(L)-146544931/373248*p^2*ln(L)-2162060371/8957952*p^2-3463/
2204496*Pi^6*p^2-6023/233280*Pi^4*p^2)*n^2-16771/1653372*Pi^6*p^2-67987/524880*
Pi^4*p^2-5371894337/6718464*p^2+(-4096/729*p^2*ln(L)^5-1600/243*p^2*zeta[3]*ln(
L)^3-46112/729*p^2*ln(L)^4+296/729*p^2*zeta[3]^2*ln(L)-24440/729*p^2*zeta[3]*ln
(L)^2-5920/729*p^2*zeta[5]*ln(L)^2-2736815/8748*p^2*ln(L)^3-2101/2916*p^2*zeta[
3]^2-407599/5832*p^2*zeta[3]*ln(L)-15565/729*p^2*zeta[5]*ln(L)-5/243*Pi^4*p^2*
ln(L)^2-59071613/69984*p^2*ln(L)^2+37/32805*Pi^4*p^2*zeta[3]-8462485/139968*p^2
*zeta[3]-320885/17496*p^2*zeta[5]+740/2187*p^2*zeta[7]-823/8748*Pi^4*p^2*ln(L)-\
740/137781*Pi^6*p^2*ln(L)-76660607/62208*p^2*ln(L)-10347090851/13436928*p^2-\
8845/1102248*Pi^6*p^2-114493/1049760*Pi^4*p^2)*n)*g^6+(512/243*p^2*ln(L)^4+88/
81*p^2*zeta[3]*ln(L)^2+4376/243*p^2*ln(L)^3+(1/486*p^2*ln(L)^4+7/486*p^2*ln(L)^
3+1/24*p^2*ln(L)^2+1/38880*p^2*zeta[3]+233/3888*p^2*ln(L)+22789/622080*p^2-1/
1166400*Pi^4*p^2)*n^4+676/243*p^2*zeta[3]*ln(L)+15547/243*p^2*ln(L)^2+(13/243*p
^2*ln(L)^4+407/972*p^2*ln(L)^3+3521/2592*p^2*ln(L)^2+17/1620*p^2*zeta[3]+8387/
3888*p^2*ln(L)+2628379/1866240*p^2+1/291600*Pi^4*p^2)*n^3+1957/810*p^2*zeta[3]-\
44/405*p^2*zeta[5]+80870/729*p^2*ln(L)+22/3645*Pi^4*p^2*ln(L)+(40/81*p^2*ln(L)^
4+10/81*p^2*zeta[3]*ln(L)^2+997/243*p^2*ln(L)^3+67/243*p^2*zeta[3]*ln(L)+27521/
1944*p^2*ln(L)^2+859/3240*p^2*zeta[3]-1/81*p^2*zeta[5]+1/1458*Pi^4*p^2*ln(L)+
69557/2916*p^2*ln(L)+509957/31104*p^2+13/12150*Pi^4*p^2)*n^2+4565989/58320*p^2+
173/18225*Pi^4*p^2+(448/243*p^2*ln(L)^4+64/81*p^2*zeta[3]*ln(L)^2+3803/243*p^2*
ln(L)^3+472/243*p^2*zeta[3]*ln(L)+107315/1944*p^2*ln(L)^2+1649/972*p^2*zeta[3]-\
32/405*p^2*zeta[5]+16/3645*Pi^4*p^2*ln(L)+277091/2916*p^2*ln(L)+10357007/155520
*p^2+1001/145800*Pi^4*p^2)*n)*g^5+(-64/81*p^2*ln(L)^3-757/162*p^2*ln(L)^2+(-1/
162*p^2*ln(L)^3-7/216*p^2*ln(L)^2-1/2592*p^2*zeta[3]-1/16*p^2*ln(L)-617/13824*p
^2)*n^3+17/324*p^2*zeta[3]-2233/216*p^2*ln(L)+(-1/9*p^2*ln(L)^3-415/648*p^2*ln(
L)^2+1/216*p^2*zeta[3]-1189/864*p^2*ln(L)-45169/41472*p^2)*n^2-87259/10368*p^2+
(-16/27*p^2*ln(L)^3-565/162*p^2*ln(L)^2+1/27*p^2*zeta[3]-1657/216*p^2*ln(L)-\
64363/10368*p^2)*n)*g^4+(8/27*p^2*ln(L)^2+28/27*p^2*ln(L)+(1/54*p^2*ln(L)^2+7/
108*p^2*ln(L)+167/2592*p^2)*n^2+167/162*p^2+(5/27*p^2*ln(L)^2+35/54*p^2*ln(L)+
835/1296*p^2)*n)*g^3+(-1/9*p^2*ln(L)-13/72*p^2+(-1/18*p^2*ln(L)-13/144*p^2)*n)*
g^2;

phi3_beta := ((37*zeta[3]^3-2425/384*zeta[3]^2-11/3*zeta[3]*zeta[5]+99/800*Pi^4
*zeta[3]-85523425/186624*zeta[3]-24878747/34560*zeta[5]-456443/1152*zeta[7]+
245045/144*zeta[9]+3357/40*zeta[5,3]+42654751/74649600*Pi^4-81733/2016000*Pi^8+
176425/2612736*Pi^6-173655397121/3224862720)*n^18+(-669*zeta[3]^3+1133299/8640*
zeta[3]^2+643/8*zeta[3]*zeta[5]-3649/1600*Pi^4*zeta[3]+1736715443/207360*zeta[3
]+112814803/8640*zeta[5]+1757809/256*zeta[7]-368351/12*zeta[9]-37971/25*zeta[5,
3]-8012143/6531840*Pi^6-31620421/2985984*Pi^4+5592469/7560000*Pi^8+
3206489518003/3224862720)*n^17+(5132*zeta[3]^3-3157391/3456*zeta[3]^2-5751/8*
zeta[3]*zeta[5]+42809/2400*Pi^4*zeta[3]-242165101501/3732480*zeta[3]-1312830931
/12960*zeta[5]-307196353/5760*zeta[7]+8538967/36*zeta[9]+469737/40*zeta[5,3]-\
11557333/2016000*Pi^8+5260153/544320*Pi^6+96851671/1166400*Pi^4-6286408060237/
806215680)*n^16+(-21165*zeta[3]^3+37564183/17280*zeta[3]^2+28285/12*zeta[3]*
zeta[5]-6001/80*Pi^4*zeta[3]+100280503663/373248*zeta[3]+44141405417/103680*
zeta[5]+926414513/3840*zeta[7]-2986369/3*zeta[9]-9926361/200*zeta[5,3]+
725902747/30240000*Pi^8-39566827/933120*Pi^6-5089909/14580*Pi^4+590523356381/
17915904)*n^15+(49426*zeta[3]^3-129007/8640*zeta[3]^2-8389/3*zeta[3]*zeta[5]+
13307/75*Pi^4*zeta[3]-193539216893/311040*zeta[3]-2623798931/2592*zeta[5]-\
7622641951/11520*zeta[7]+341535371/144*zeta[9]+2390553/20*zeta[5,3]-57048377/
1008000*Pi^8+10151833/93312*Pi^6+3847610933/4665600*Pi^4-15832535219273/
201553920)*n^14+(-62148*zeta[3]^3-607297/160*zeta[3]^2+14338/3*zeta[3]*zeta[5]-\
5563/25*Pi^4*zeta[3]+355611081433/466560*zeta[3]+138250847/108*zeta[5]+
1162275545/1152*zeta[7]-72331711/24*zeta[9]-3804462/25*zeta[5,3]+132271837/
1890000*Pi^8-7150393/46656*Pi^6-2414444197/2332800*Pi^4+19972682494061/
201553920)*n^13+(32964*zeta[3]^3-80335/144*zeta[3]^2-23215/2*zeta[3]*zeta[5]+
3457/30*Pi^4*zeta[3]-3006541225/7776*zeta[3]-21386657/32*zeta[5]-371149705/576*
zeta[7]+18943807/12*zeta[9]+77436*zeta[5,3]+4986095/54432*Pi^6+83905271/155520*
Pi^4-17411/504*Pi^8-256926274285/5038848)*n^12)*g^13+((99/16*zeta[3]^2+366647/
6912*zeta[3]+151795/3456*zeta[5]-5495/64*zeta[7]+5/2016*Pi^6-46519/829440*Pi^4+
102052031/6718464)*n^15+(-2989/32*zeta[3]^2-22300105/27648*zeta[3]-1127351/1728
*zeta[5]+41433/32*zeta[7]-475/12096*Pi^6+358687/414720*Pi^4-25146115589/
107495424)*n^14+(1161/2*zeta[3]^2+26022871/5184*zeta[3]+4733893/1152*zeta[5]-\
509915/64*zeta[7]+1375/6048*Pi^6-760327/138240*Pi^4+79371571339/53747712)*n^13+
(-14525/8*zeta[3]^2-162048205/10368*zeta[3]-47483761/3456*zeta[5]+1558221/64*
zeta[7]-115/216*Pi^6+154693/8640*Pi^4-126879197047/26873856)*n^12+(11277/4*zeta
[3]^2+62562631/2592*zeta[3]+20746945/864*zeta[5]-143885/4*zeta[7]+275/1008*Pi^6
-613955/20736*Pi^4+101602527707/13436928)*n^11+(-3457/2*zeta[3]^2-76807291/5184
*zeta[3]-14862335/864*zeta[5]+79611/4*zeta[7]+625/1512*Pi^6+6403/324*Pi^4-\
16103325551/3359232)*n^10)*g^11+((-4891/864*zeta[3]+5/3*zeta[5]-3404365/746496+
1/192*Pi^4)*n^12+(4933/72*zeta[3]-125/6*zeta[5]+7006919/124416-91/1440*Pi^4)*n^
11+(-47047/144*zeta[3]+250/3*zeta[5]-16820723/62208+457/1440*Pi^4)*n^10+(153845
/216*zeta[3]-80*zeta[5]+54896251/93312-277/360*Pi^4)*n^9+(-5297/9*zeta[3]-250/3
*zeta[5]-7502393/15552+53/72*Pi^4)*n^8)*g^9+((5/8*zeta[3]+33085/20736)*n^9+(-11
/2*zeta[3]-8609/576)*n^8+(79/4*zeta[3]+10645/216)*n^7+(-53/2*zeta[3]-144889/
2592)*n^6)*g^7+(-125/144*n^6+397/72*n^5-335/36*n^4)*g^5+(3/4*n^3-5/2*n^2)*g^3;

phi3_gamma := ((-zeta[3]^3-11333/10368*zeta[3]^2-2/3*zeta[3]*zeta[5]-13/14400*
Pi^4*zeta[3]+574643/46656*zeta[3]+708913/77760*zeta[5]-25967/2304*zeta[7]-1567/
72*zeta[9]-21/10*zeta[5,3]+1378253/223948800*Pi^4+209/324000*Pi^8+25637/7838208
*Pi^6+29506113557/9674588160)*n^18+(17*zeta[3]^3+937069/51840*zeta[3]^2+263/24*
zeta[3]*zeta[5]+149/8640*Pi^4*zeta[3]-2371220453/11197440*zeta[3]-5305969/34560
*zeta[5]+1366127/6912*zeta[7]+26639/72*zeta[9]+7167/200*zeta[5,3]-8683/153090*
Pi^6-23358191/223948800*Pi^4-1013407/90720000*Pi^8-3799623931/71663616)*n^17+(-\
124*zeta[3]^3-82383/640*zeta[3]^2-1985/24*zeta[3]*zeta[5]-5717/43200*Pi^4*zeta[
3]+8577408269/5598720*zeta[3]+69045863/62208*zeta[5]-1844249/1280*zeta[7]-48577
/18*zeta[9]-52539/200*zeta[5,3]+682543/1632960*Pi^6+42724823/55987200*Pi^4+
7572119/90720000*Pi^8+628277386823/1612431360)*n^16+(495*zeta[3]^3+3217253/6480
*zeta[3]^2+1559/4*zeta[3]*zeta[5]+5699/10800*Pi^4*zeta[3]-1218152761/207360*
zeta[3]-227206471/51840*zeta[5]+95095369/17280*zeta[7]+85961/8*zeta[9]+106287/
100*zeta[5,3]-16352149/9797760*Pi^6-42114409/13996800*Pi^4-15781097/45360000*Pi
^8-1853600929309/1209323520)*n^15+(-1136*zeta[3]^3-5612713/5184*zeta[3]^2-13769
/12*zeta[3]*zeta[5]-917/800*Pi^4*zeta[3]+35017310743/2799360*zeta[3]+765825337/
77760*zeta[5]-33003811/2880*zeta[7]-220498/9*zeta[9]-124617/50*zeta[5,3]+
37028167/9797760*Pi^6+11708903/1749600*Pi^4+19281827/22680000*Pi^8+50334326987/
14929920)*n^14+(1412*zeta[3]^3+1022399/810*zeta[3]^2+11047/6*zeta[3]*zeta[5]+
3427/2700*Pi^4*zeta[3]-19616062249/1399680*zeta[3]-3819763/324*zeta[5]+
105412279/8640*zeta[7]+542567/18*zeta[9]+635619/200*zeta[5,3]-2235061/489888*Pi
^6-22319183/2799360*Pi^4-103255039/90720000*Pi^8-785534841593/201553920)*n^13+(
-736*zeta[3]^3-442417/720*zeta[3]^2-3586/3*zeta[3]*zeta[5]-331/600*Pi^4*zeta[3]
+55862261/8640*zeta[3]+2513359/432*zeta[5]-4439441/864*zeta[7]-139628/9*zeta[9]
-169899/100*zeta[5,3]+371911/163296*Pi^6+4643857/1166400*Pi^4+358199/560000*Pi^
8+69478842569/37791360)*n^12)*g^12+((-25/144*zeta[3]^2-56693/62208*zeta[3]+4471
/10368*zeta[5]+147/64*zeta[7]-25/54432*Pi^6-5651/2488320*Pi^4-16492987/20155392
)*n^15+(709/288*zeta[3]^2+3208177/248832*zeta[3]-34031/5184*zeta[5]-1029/32*
zeta[7]+715/108864*Pi^6+40553/1244160*Pi^4+3773857735/322486272)*n^14+(-509/36*
zeta[3]^2-4581605/62208*zeta[3]+131641/3456*zeta[5]+11907/64*zeta[7]-305/7776*
Pi^6-26617/138240*Pi^4-11003200343/161243136)*n^13+(321/8*zeta[3]^2+3249683/
15552*zeta[3]-1075333/10368*zeta[5]-35133/64*zeta[7]+185/1512*Pi^6+179851/
311040*Pi^4+16105729181/80621568)*n^12+(-499/9*zeta[3]^2-1513207/5184*zeta[3]+
167303/1296*zeta[5]+13083/16*zeta[7]-5345/27216*Pi^6-90559/103680*Pi^4-\
11694824227/40310784)*n^11+(89/3*zeta[3]^2+2489087/15552*zeta[3]-147245/2592*
zeta[5]-7791/16*zeta[7]+575/4536*Pi^6+20431/38880*Pi^4+1673106619/10077696)*n^
10)*g^10+((35/864*zeta[3]-5/18*zeta[5]+7/8640*Pi^4+53449/248832)*n^12+(-89/216*
zeta[3]+55/18*zeta[5]-13/1440*Pi^4-151433/62208)*n^11+(713/432*zeta[3]-235/18*
zeta[5]+19/480*Pi^4+331837/31104)*n^10+(-53/18*zeta[3]+25*zeta[5]-19/240*Pi^4-\
325129/15552)*n^9+(209/108*zeta[3]-160/9*zeta[5]+8/135*Pi^4+78667/5184)*n^8)*g^
8+((1/24*zeta[3]-5195/62208)*n^9+(-1/3*zeta[3]+3595/5184)*n^8+(11/12*zeta[3]-\
2549/1296)*n^7+(-5/6*zeta[3]+14213/7776)*n^6)*g^6+(13/432*n^6-19/108*n^5+25/108
*n^4)*g^4+(-1/12*n^3+1/6*n^2)*g^2;

phi3_gammam := ((-38*zeta[3]^3+27071/5184*zeta[3]^2+3*zeta[3]*zeta[5]-359/2880*
Pi^4*zeta[3]+29273999/62208*zeta[3]+45348875/62208*zeta[5]+886919/2304*zeta[7]-\
248179/144*zeta[9]-3441/40*zeta[5,3]-316465/559872*Pi^4+747301/18144000*Pi^8-\
251819/3919104*Pi^6+13761807623/241864704)*n^18+(634*zeta[3]^3-195403/2592*zeta
[3]^2-212/3*zeta[3]*zeta[5]+18437/8640*Pi^4*zeta[3]-4456066177/559872*zeta[3]-\
255822011/20736*zeta[5]-45054715/6912*zeta[7]+4181435/144*zeta[9]+57903/40*zeta
[5,3]+4440281/3919104*Pi^6+13708399/1399680*Pi^4-12636683/18144000*Pi^8-\
2887167065/2985984)*n^17+(-13264/3*zeta[3]^3+358829/1728*zeta[3]^2+5315/12*zeta
[3]*zeta[5]-130867/8640*Pi^4*zeta[3]+7831510355/139968*zeta[3]+453164873/5184*
zeta[5]+337012139/6912*zeta[7]-22192577/108*zeta[9]-411987/40*zeta[5,3]-785657/
93312*Pi^6-390066193/5598720*Pi^4+89238367/18144000*Pi^8+4365513011/629856)*n^
16+(49558/3*zeta[3]^3+3883189/5184*zeta[3]^2-5863/6*zeta[3]*zeta[5]+98345/1728*
Pi^4*zeta[3]-38844706907/186624*zeta[3]-5134467557/15552*zeta[5]-1406528467/
6912*zeta[7]+335882555/432*zeta[9]+1575669/40*zeta[5,3]+65727451/1959552*Pi^6+
365625641/1399680*Pi^4-111841523/6048000*Pi^8-1606871791127/60466176)*n^15+(-\
104846/3*zeta[3]^3-10604987/2592*zeta[3]^2+4591/4*zeta[3]*zeta[5]-171293/1440*
Pi^4*zeta[3]+120741613207/279936*zeta[3]+339104791/486*zeta[5]+563902825/1152*
zeta[7]-178335835/108*zeta[9]-422442/5*zeta[5,3]-73726553/979776*Pi^6-381556141
/699840*Pi^4+11003359/283500*Pi^8+21264357773/373248)*n^14+(119188/3*zeta[3]^3+
6801185/1296*zeta[3]^2-8969/3*zeta[3]*zeta[5]+282119/2160*Pi^4*zeta[3]-\
16525150885/34992*zeta[3]-757847531/972*zeta[5]-1089478823/1728*zeta[7]+
802990973/432*zeta[9]+1905273/20*zeta[5,3]+44040845/489888*Pi^6+42056659/69984*
Pi^4-388694813/9072000*Pi^8-161747047135/2519424)*n^13+(-56800/3*zeta[3]^3-\
295235/216*zeta[3]^2+12565/3*zeta[3]*zeta[5]-21121/360*Pi^4*zeta[3]+830975833/
3888*zeta[3]+348980035/972*zeta[5]+10711383/32*zeta[7]-186555745/216*zeta[9]-\
87459/2*zeta[5,3]-3639145/81648*Pi^6-31882663/116640*Pi^4+1949159/100800*Pi^8+
223099513231/7558272)*n^12)*g^12+((-229/36*zeta[3]^2-839129/15552*zeta[3]-\
225457/5184*zeta[5]+2821/32*zeta[7]-5/1701*Pi^6+66953/1244160*Pi^4-40331135/
2519424)*n^15+(12623/144*zeta[3]^2+93369653/124416*zeta[3]+1582121/2592*zeta[5]
-9653/8*zeta[7]+275/7776*Pi^6-491009/622080*Pi^4+35924517215/161243136)*n^14+(-\
34861/72*zeta[3]^2-128535961/31104*zeta[3]-677299/192*zeta[5]+628579/96*zeta[7]
-2075/13608*Pi^6+937577/207360*Pi^4-101401954111/80621568)*n^13+(31777/24*zeta[
3]^2+87403921/7776*zeta[3]+53749579/5184*zeta[5]-557851/32*zeta[7]+2495/9072*Pi
^6-1973167/155520*Pi^4+143393835613/40310784)*n^12+(-16003/9*zeta[3]^2-39166139
/2592*zeta[3]-4972105/324*zeta[5]+67942/3*zeta[7]-2095/13608*Pi^6+181105/10368*
Pi^4-100560631715/20155392)*n^11+(1869/2*zeta[3]^2+62509483/7776*zeta[3]+
11748095/1296*zeta[5]-91679/8*zeta[7]-25/567*Pi^6-36743/3888*Pi^4+13903309139/
5038848)*n^10)*g^10+((821/144*zeta[3]-35/18*zeta[5]-19/4320*Pi^4+445589/93312)*
n^12+(-27185/432*zeta[3]+325/18*zeta[5]+83/1440*Pi^4-2425121/46656)*n^11+(27977
/108*zeta[3]-925/18*zeta[5]-31/120*Pi^4+839665/3888)*n^10+(-25271/54*zeta[3]+
215/6*zeta[5]+29/60*Pi^4-4662785/11664)*n^9+(16847/54*zeta[3]+185/9*zeta[5]-35/
108*Pi^4+1604327/5832)*n^8)*g^8+((-7/12*zeta[3]-52225/31104)*n^9+(31/6*zeta[3]+
17269/1296)*n^8+(-89/6*zeta[3]-46481/1296)*n^7+(41/3*zeta[3]+123883/3888)*n^6)*
g^6+(97/108*n^6-121/27*n^5+145/27*n^4)*g^4+(-5/6*n^3+5/3*n^2)*g^2;

phi3_selfenergy := ((4921/23328*p^2*ln(L)^5-19/216*p^2*zeta[3]*ln(L)^3+455185/
186624*p^2*ln(L)^4+187/432*p^2*zeta[3]^2*ln(L)+36823/23328*p^2*zeta[3]*ln(L)^2-\
55/27*p^2*zeta[5]*ln(L)^2+2489777/209952*p^2*ln(L)^3-113/5760*p^2*zeta[3]^2+1/2
*p^2*zeta[3]*zeta[5]+99929/11664*p^2*zeta[3]*ln(L)-15187/2592*p^2*zeta[5]*ln(L)
-147/32*p^2*zeta[7]*ln(L)+134952445/4478976*p^2*ln(L)^2+29/31104*Pi^4*p^2*ln(L)
^2+34419185/3359232*p^2*zeta[3]+1/864*Pi^4*p^2*zeta[3]-912407/311040*p^2*zeta[5
]-10253/1920*p^2*zeta[7]+27/200*p^2*zeta[5,3]+3152468815/80621568*p^2*ln(L)-5/
23328*Pi^6*p^2*ln(L)+4261/622080*Pi^4*p^2*ln(L)-2063/10080000*Pi^8*p^2-713/
1451520*Pi^6*p^2+1190683/111974400*Pi^4*p^2+123800416519/6449725440*p^2)*n^15+(
-370211/116640*p^2*ln(L)^5+103/72*p^2*zeta[3]*ln(L)^3-570797/15552*p^2*ln(L)^4-\
166/27*p^2*zeta[3]^2*ln(L)-257579/11664*p^2*zeta[3]*ln(L)^2+3145/108*p^2*zeta[5
]*ln(L)^2-299763565/1679616*p^2*ln(L)^3+2459/8640*p^2*zeta[3]^2-7*p^2*zeta[3]*
zeta[5]-22942183/186624*p^2*zeta[3]*ln(L)+437317/5184*p^2*zeta[5]*ln(L)+1029/16
*p^2*zeta[7]*ln(L)-380795801/839808*p^2*ln(L)^2-113/8640*Pi^4*p^2*ln(L)^2-\
9965051131/67184640*p^2*zeta[3]-709/43200*Pi^4*p^2*zeta[3]+13178911/311040*p^2*
zeta[5]+85823/1152*p^2*zeta[7]-189/100*p^2*zeta[5,3]-94883906069/161243136*p^2*
ln(L)+125/40824*Pi^6*p^2*ln(L)-30043/311040*Pi^4*p^2*ln(L)+2063/720000*Pi^8*p^2
+11803/1632960*Pi^6*p^2-11228257/74649600*Pi^4*p^2-87491320069/302330880*p^2)*n
^14+(221237/11664*p^2*ln(L)^5-821/108*p^2*zeta[3]*ln(L)^3+10257635/46656*p^2*ln
(L)^4+5099/144*p^2*zeta[3]^2*ln(L)+3080317/23328*p^2*zeta[3]*ln(L)^2-500/3*p^2*
zeta[5]*ln(L)^2+450262453/419904*p^2*ln(L)^3-4597/3456*p^2*zeta[3]^2+81/2*p^2*
zeta[3]*zeta[5]+22432285/31104*p^2*zeta[3]*ln(L)-1250009/2592*p^2*zeta[5]*ln(L)
-11907/32*p^2*zeta[7]*ln(L)+9183380179/3359232*p^2*ln(L)^2+6107/77760*Pi^4*p^2*
ln(L)^2+3646383307/4199040*p^2*zeta[3]+509/5400*Pi^4*p^2*zeta[3]-74019577/
311040*p^2*zeta[5]-2473667/5760*p^2*zeta[7]+2187/200*p^2*zeta[5,3]+287230643899
/80621568*p^2*ln(L)-865/54432*Pi^6*p^2*ln(L)+2189/3840*Pi^4*p^2*ln(L)-18567/
1120000*Pi^8*p^2-32161/816480*Pi^6*p^2+2458951/2799360*Pi^4*p^2+1707414120025/
967458816*p^2)*n^13+(-327749/5832*p^2*ln(L)^5+436/27*p^2*zeta[3]*ln(L)^3-\
15262513/23328*p^2*ln(L)^4-10933/108*p^2*zeta[3]^2*ln(L)-2402225/5832*p^2*zeta[
3]*ln(L)^2+12670/27*p^2*zeta[5]*ln(L)^2-1347013811/419904*p^2*ln(L)^3+67843/
17280*p^2*zeta[3]^2-239/2*p^2*zeta[3]*zeta[5]-199434539/93312*p^2*zeta[3]*ln(L)
+1160477/864*p^2*zeta[5]*ln(L)+35133/32*p^2*zeta[7]*ln(L)-23990005/2916*p^2*ln(
L)^2-301/1215*Pi^4*p^2*ln(L)^2-21397128811/8398080*p^2*zeta[3]-107/400*Pi^4*p^2
*zeta[3]+65327567/103680*p^2*zeta[5]+403289/320*p^2*zeta[7]-6453/200*p^2*zeta[5
,3]-435080135881/40310784*p^2*ln(L)+335/10206*Pi^6*p^2*ln(L)-11983/6912*Pi^4*p^
2*ln(L)+493057/10080000*Pi^8*p^2+605413/6531840*Pi^6*p^2-73068623/27993600*Pi^4
*p^2-870544466623/161243136*p^2)*n^12+(240301/2916*p^2*ln(L)^5-97/9*p^2*zeta[3]
*ln(L)^3+469027/486*p^2*ln(L)^4+15313/108*p^2*zeta[3]^2*ln(L)+475780/729*p^2*
zeta[3]*ln(L)^2-17335/27*p^2*zeta[5]*ln(L)^2+500179535/104976*p^2*ln(L)^3-2227/
240*p^2*zeta[3]^2+178*p^2*zeta[3]*zeta[5]+36941951/11664*p^2*zeta[3]*ln(L)-\
1163321/648*p^2*zeta[5]*ln(L)-13083/8*p^2*zeta[7]*ln(L)+5169156515/419904*p^2*
ln(L)^2+2591/6480*Pi^4*p^2*ln(L)^2+1953792313/524880*p^2*zeta[3]+499/1350*Pi^4*
p^2*zeta[3]-7378871/9720*p^2*zeta[5]-5367097/2880*p^2*zeta[7]+2403/50*p^2*zeta[
5,3]+328025211047/20155392*p^2*ln(L)-325/20412*Pi^6*p^2*ln(L)+41537/15552*Pi^4*
p^2*ln(L)-183607/2520000*Pi^8*p^2-43727/544320*Pi^6*p^2+71036/18225*Pi^4*p^2+
4972214384671/604661760*p^2)*n^11+(-173972/3645*p^2*ln(L)^5-62/27*p^2*zeta[3]*
ln(L)^3-3282173/5832*p^2*ln(L)^4-2090/27*p^2*zeta[3]^2*ln(L)-1199083/2916*p^2*
zeta[3]*ln(L)^2+9170/27*p^2*zeta[5]*ln(L)^2-36742879/13122*p^2*ln(L)^3+41339/
4320*p^2*zeta[3]^2-106*p^2*zeta[3]*zeta[5]-14479355/7776*p^2*zeta[3]*ln(L)+
592091/648*p^2*zeta[5]*ln(L)+7791/8*p^2*zeta[7]*ln(L)-382742657/52488*p^2*ln(L)
^2-313/1215*Pi^4*p^2*ln(L)^2-9049202111/4199040*p^2*zeta[3]-89/450*Pi^4*p^2*
zeta[3]+24702001/77760*p^2*zeta[5]+1584841/1440*p^2*zeta[7]-1431/50*p^2*zeta[5,
3]-1529713879/157464*p^2*ln(L)-295/20412*Pi^6*p^2*ln(L)-25525/15552*Pi^4*p^2*ln
(L)+109339/2520000*Pi^8*p^2+1669/326592*Pi^6*p^2-32410051/13996800*Pi^4*p^2-\
2995011377471/604661760*p^2)*n^10)*g^10+((-665/3888*p^2*ln(L)^4+7/72*p^2*zeta[3
]*ln(L)^2-33985/23328*p^2*ln(L)^3-1/72*p^2*zeta[3]^2-413/3888*p^2*zeta[3]*ln(L)
+5/9*p^2*zeta[5]*ln(L)-916571/186624*p^2*ln(L)^2-55093/93312*p^2*zeta[3]+193/
288*p^2*zeta[5]-4276967/559872*p^2*ln(L)-7/12960*Pi^4*p^2*ln(L)-39457147/
8957952*p^2-553/622080*Pi^4*p^2+5/27216*Pi^6*p^2)*n^12+(7813/3888*p^2*ln(L)^4-\
41/36*p^2*zeta[3]*ln(L)^2+50005/2916*p^2*ln(L)^3+11/72*p^2*zeta[3]^2+539/486*p^
2*zeta[3]*ln(L)-55/9*p^2*zeta[5]*ln(L)+5405525/93312*p^2*ln(L)^2+1246969/186624
*p^2*zeta[3]-6341/864*p^2*zeta[5]+50577665/559872*p^2*ln(L)+19/3240*Pi^4*p^2*ln
(L)+351747385/6718464*p^2+1483/155520*Pi^4*p^2-55/27216*Pi^6*p^2)*n^11+(-709/81
*p^2*ln(L)^4+163/36*p^2*zeta[3]*ln(L)^2-145943/1944*p^2*ln(L)^3-47/72*p^2*zeta[
3]^2-448/81*p^2*zeta[3]*ln(L)+235/9*p^2*zeta[5]*ln(L)-3968485/15552*p^2*ln(L)^2
-904979/31104*p^2*zeta[3]+3001/96*p^2*zeta[5]-18707915/46656*p^2*ln(L)-35/1296*
Pi^4*p^2*ln(L)-526197859/2239488*p^2-13339/311040*Pi^4*p^2+235/27216*Pi^6*p^2)*
n^10+(16237/972*p^2*ln(L)^4-133/18*p^2*zeta[3]*ln(L)^2+420853/2916*p^2*ln(L)^3+
5/4*p^2*zeta[3]^2+12691/972*p^2*zeta[3]*ln(L)-50*p^2*zeta[5]*ln(L)+11543957/
23328*p^2*ln(L)^2+1318109/23328*p^2*zeta[3]-51523/864*p^2*zeta[5]+54976979/
69984*p^2*ln(L)+19/324*Pi^4*p^2*ln(L)+32648509/69984*p^2+3517/38880*Pi^4*p^2-25
/1512*Pi^6*p^2)*n^9+(-2852/243*p^2*ln(L)^4+38/9*p^2*zeta[3]*ln(L)^2-149059/1458
*p^2*ln(L)^3-8/9*p^2*zeta[3]^2-5425/486*p^2*zeta[3]*ln(L)+320/9*p^2*zeta[5]*ln(
L)-257966/729*p^2*ln(L)^2-473939/11664*p^2*zeta[3]+6079/144*p^2*zeta[5]-\
39730199/69984*p^2*ln(L)-77/1620*Pi^4*p^2*ln(L)-71707273/209952*p^2-1111/15552*
Pi^4*p^2+20/1701*Pi^6*p^2)*n^8)*g^8+((95/648*p^2*ln(L)^3-1/12*p^2*zeta[3]*ln(L)
+2155/2592*p^2*ln(L)^2-65/1296*p^2*zeta[3]+25801/15552*p^2*ln(L)+419449/373248*
p^2-1/4320*Pi^4*p^2)*n^9+(-67/54*p^2*ln(L)^3+2/3*p^2*zeta[3]*ln(L)-1529/216*p^2
*ln(L)^2+163/432*p^2*zeta[3]-8195/576*p^2*ln(L)-113543/11664*p^2+1/540*Pi^4*p^2
)*n^8+(185/54*p^2*ln(L)^3-11/6*p^2*zeta[3]*ln(L)+533/27*p^2*ln(L)^2-229/216*p^2
*zeta[3]+104095/2592*p^2*ln(L)+1301867/46656*p^2-11/2160*Pi^4*p^2)*n^7+(-248/81
*p^2*ln(L)^3+5/3*p^2*zeta[3]*ln(L)-5773/324*p^2*ln(L)^2+82/81*p^2*zeta[3]-71311
/1944*p^2*ln(L)-1655/64*p^2+1/216*Pi^4*p^2)*n^6)*g^6+((-5/36*p^2*ln(L)^2-31/72*
p^2*ln(L)-1789/5184*p^2)*n^6+(13/18*p^2*ln(L)^2+41/18*p^2*ln(L)+1217/648*p^2)*n
^5+(-8/9*p^2*ln(L)^2-17/6*p^2*ln(L)-3079/1296*p^2)*n^4)*g^4+((1/6*p^2*ln(L)+2/9
*p^2)*n^3+(-1/3*p^2*ln(L)-4/9*p^2)*n^2)*g^2;

phi4_beta_f := (1815780491/393660-90052304/6200145*Pi^6+1034572624/32805*f[3,3]
+1474351129/32805*f[7]-4984693/109350*Pi^4+146747012/6561*f[5]-7602598/164025*
Pi^4*f[3]+1939495981/540*f[11]+15172880/243*f[3,3,5]+8681056/81*f[5,3,3]-\
7261168/243*f[3,5,3]+813105607/65610*f[3]-\
7176932513465181052601089723413225654419/
1403025870313971863288847052841961183375*3^(1/2)*Pi^11-1290848/273375*Pi^8*f[3]
+(5216/2187*f[3,3,3]-7172/2187*f[7,3]-196/81*f[3,7]+1331774/59049*f[9]+8840/
6561*f[5,5]+1736155/104976*f[7]+63373/131220*f[3,3]-15757/2187*f[5,3]-1015/2187
*f[3,5]+2469283/262440*f[5]+128281/104976*f[3]+4819/984150*Pi^4*f[3]+160/413343
*Pi^6*f[3]+458/32805*Pi^4*f[5]-32/6561*Pi^4*f[3,3]-55690/859340097*Pi^10-182041
/19840464*Pi^6-54673/26244000*Pi^8-1264321/62985600*Pi^4-6175661/50388480)*n^4+
(1952213783/50388480-19028287/99202320*Pi^6+25168217/131220*f[3,3]+16284835/
34992*f[7]-20667737/31492800*Pi^4+51064477/262440*f[5]-145223/656100*Pi^4*f[3]+
751999/180*f[11]+26930/243*f[3,3,5]+3356/27*f[5,3,3]-2302/243*f[3,5,3]+4248199/
34992*f[3]-3216912825399005402331281812377062149/
935350580209314575525898035227974122250*3^(1/2)*Pi^11-1682/273375*Pi^8*f[3]-\
2336/6561*Pi^4*f[3,3]-11720/413343*Pi^6*f[3]+21121/32805*Pi^4*f[5]-3493834/
859340097*Pi^10+238/27*f[3,7]-1658320/6561*f[5,5]-117962/2187*f[7,3]+Complex(
560/9)*3^(1/2)*f6[2,3,3,3]+Complex(-61712/10455)*3^(1/2)*f6[2,9]+Complex(-32816
/387)*3^(1/2)*f6[8,3]+Complex(1808/165)*3^(1/2)*f6[6,5]+Complex(112/117)*3^(1/2
)*f6[4,7]-969633601/12400290000*Pi^8-12044746/32805*f[5,3]+1722958/6561*f[3,5]+
52741013/59049*f[9]+268472/2187*f[3,3,3])*n^3+(2075479939/3149280-5444783/
2755620*Pi^6+33731101/10935*f[3,3]+34502290/6561*f[7]-21411011/3149280*Pi^4+
164346119/65610*f[5]-4005461/984150*Pi^4*f[3]+4970481193/29160*f[11]+280460/81*
f[3,3,5]+1260104/243*f[5,3,3]-83764/81*f[3,5,3]+52635332/32805*f[3]-\
131893425841359221495582554307459548109/561210348125588745315538821136784473350
*3^(1/2)*Pi^11-62872/273375*Pi^8*f[3]-36448/6561*Pi^4*f[3,3]-294170/413343*Pi^6
*f[3]+278602/32805*Pi^4*f[5]-52561142/859340097*Pi^10+5085395/4374*f[3,7]-\
31670780/6561*f[5,5]+89195/486*f[7,3]+Complex(114800/27)*3^(1/2)*f6[2,3,3,3]+
Complex(-61712/153)*3^(1/2)*f6[2,9]+Complex(-6727280/1161)*3^(1/2)*f6[8,3]+
Complex(74128/99)*3^(1/2)*f6[6,5]+Complex(22960/351)*3^(1/2)*f6[4,7]-911911201/
885735000*Pi^8-165025934/32805*f[5,3]+37183214/6561*f[3,5]+670984511/59049*f[9]
+3513032/2187*f[3,3,3])*n^2+(2004031843/629856-223679221/24800580*Pi^6+
553807319/32805*f[3,3]+3428121107/131220*f[7]-25574213/874800*Pi^4+859730369/
65610*f[5]-11603369/492075*Pi^4*f[3]+44013854519/29160*f[11]+6725480/243*f[3,3,
5]+11009008/243*f[5,3,3]-2786008/243*f[3,5,3]+401657207/52488*f[3]-\
196231682349339329542208190555000791089/90517798084772378276699809860771689250*
3^(1/2)*Pi^11-547288/273375*Pi^8*f[3]-206528/6561*Pi^4*f[3,3]-97480/19683*Pi^6*
f[3]+1396544/32805*Pi^4*f[5]-41823604/122762871*Pi^10+25539535/2187*f[3,7]-\
184885960/6561*f[5,5]+13406015/2187*f[7,3]+Complex(1058960/27)*3^(1/2)*f6[2,3,3
,3]+Complex(-116697392/31365)*3^(1/2)*f6[2,9]+Complex(-62055056/1161)*3^(1/2)*
f6[8,3]+Complex(3418928/495)*3^(1/2)*f6[6,5]+Complex(211792/351)*3^(1/2)*f6[4,7
]-8430605879/1550036250*Pi^8-834725152/32805*f[5,3]+242350000/6561*f[3,5]+
1185418988/19683*f[9]+6001696/729*f[3,3,3])*n+(5/839808*f[3]-1/7776*f[5]+11/
8398080*Pi^4+61/13436928)*n^6+(4261/26244*f[7]-130/6561*f[5,3]-130/6561*f[3,5]+
8333/52488*f[5]-247/2187*f[3,3]-155441/4199040*f[3]+47/98415*Pi^4*f[3]-317/
70858800*Pi^8-167/734832*Pi^6+1469/10497600*Pi^4-1125439/201553920)*n^5-384512/
6561*Pi^4*f[3,3]-1424600/137781*Pi^6*f[3]+258352/3645*Pi^4*f[5]-538945504/
859340097*Pi^10+64010380/2187*f[3,7]-341184640/6561*f[5,5]+41420300/2187*f[7,3]
+Complex(2498720/27)*3^(1/2)*f6[2,3,3,3]+Complex(-275358944/31365)*3^(1/2)*f6[2
,9]+Complex(-146424992/1161)*3^(1/2)*f6[8,3]+Complex(8067296/495)*3^(1/2)*f6[6,
5]+Complex(499744/351)*3^(1/2)*f6[4,7]-1664046221/172226250*Pi^8-151704328/3645
*f[5,3]+54022984/729*f[3,5]+2162536444/19683*f[9]+1222432/81*f[3,3,3])*g^8+((11
/19440*f[3]-1/194400*Pi^4+29/933120)*n^5+(-88/729*f[7]+752/3645*f[3,3]-29/45*f[
5]+11/216*f[3]-2/6075*Pi^4*f[3]+17/39366*Pi^6+49/72900*Pi^4+629/25920)*n^4+(-\
512/243*f[3,3,3]-58208/6561*f[9]+7328/1215*f[5,3]+256/243*f[3,5]-25339/729*f[7]
+176/1215*f[3,3]-131827/7290*f[5]-23887/2916*f[3]-107/18225*Pi^4*f[3]+2063/
1366875*Pi^8+161/10935*Pi^6+22241/437400*Pi^4-806473/233280)*n^3+(-33280/243*f[
3,3,3]-3130336/6561*f[9]+276112/1215*f[5,3]-20320/243*f[3,5]-145444/243*f[7]-\
1260521/7290*f[3]-124484/1215*f[3,3]-375151/1215*f[5]-26/18225*Pi^4*f[3]+820483
/19136250*Pi^8+8024/10935*Pi^4+6617/32805*Pi^6-345386/3645)*n^2+(-316928/243*f[
3,3,3]-28833632/6561*f[9]+715552/405*f[5,3]-97600/81*f[3,5]-14313152/3645*f[7]-\
762715/729*f[3]-3450416/3645*f[3,3]-2442926/1215*f[5]+6832/18225*Pi^4*f[3]-\
6710257/11664+457411/1366875*Pi^8+790396/688905*Pi^6+424631/109350*Pi^4)*n-\
3117059/3240-981104/405*f[3,3]-3306904/405*f[7]-2940908/729*f[5]+7087432/
9568125*Pi^8+166564/76545*Pi^6+14437/2025*Pi^4-7366714/3645*f[3]+8704/6075*Pi^4
*f[3]+1495552/405*f[5,3]-276736/81*f[3,5]-68824768/6561*f[9]-769024/243*f[3,3,3
])*g^7+((-1/432*f[3]+13/62208)*n^4+(-4/27*f[3,3]+305/243*f[5]+26/81*f[3]-5/
15309*Pi^6-7/2160*Pi^4+6289/31104)*n^3+(686/27*f[7]+8455/486*f[3]-118/81*f[3,3]
+7466/243*f[5]-347/4860*Pi^4-355/30618*Pi^6+50531/3888)*n^2+(343*f[7]+69035/486
*f[3]+892/81*f[3,3]+66986/243*f[5]+103849/972-1565/15309*Pi^6-2383/4860*Pi^4)*n
+17158/81+2176/27*f[3,3]+25774/27*f[7]+55028/81*f[5]-1240/5103*Pi^6-88/81*Pi^4+
27382/81*f[3])*g^6+(5/3888*n^3+(-80/81*f[5]-14/9*f[3]-395/243+1/243*Pi^4)*n^2+(
-10057/486-2200/81*f[5]-1528/81*f[3]+62/1215*Pi^4)*n-24581/486-2480/27*f[5]-\
4664/81*f[3]+176/1215*Pi^4)*g^5+(11/72*n^2+(20/9*f[3]+461/108)*n+88/9*f[3]+370/
27)*g^4+(-n-14/3)*g^3+(1/3*n+8/3)*g^2;

phi4_gamma_f := (3323447/18600435*Pi^6+28203758/98415*f[3,3]-43132372/98415*f[7
]+411323/1476225*Pi^4-1460137/39366*f[5]+21548/164025*Pi^4*f[3]+91623001/787320
*f[3]+48064/98415*Pi^4*f[3,3]+53528/413343*Pi^6*f[3]-20588/32805*Pi^4*f[5]+
67368188/12890101455*Pi^10+59206/2187*f[3,7]-8313944/19683*f[5,5]+742370/6561*f
[7,3]+3459152629/37791360+(-13/6718464*f[3]-1/559872*f[5]+1/419904*f[3,3]-125/
107495424-1/40310784*Pi^4+1/158723712*Pi^6)*n^7+(-23/1049760*f[3]-5/46656*f[5]-\
7/52488*f[3,3]+133/62985600*Pi^4+1/13226976*Pi^6-10517/134369280)*n^6+(-66947/
2519424*f[7]+34/19683*f[5,3]+34/19683*f[3,5]+133373/12597120*f[5]+3433/1049760*
f[3,3]-80687/12597120*f[3]-3037/94478400*Pi^4*f[3]+439/425152800*Pi^8-2269/
251942400*Pi^4+1847/158723712*Pi^6-422233/151165440)*n^5+(-626/6561*f[3,3,3]-4/
729*f[7,3]-224/6561*f[3,7]-984691/1417176*f[9]-1502/19683*f[5,5]-331171/314928*
f[7]+50987/98415*f[3,3]+3646/10935*f[5,3]-199/8748*f[3,5]-271339/1574640*f[5]+
169981/629856*f[3]-221/393660*Pi^4*f[5]+16/98415*Pi^4*f[3,3]+157/2480058*Pi^6*f
[3]+5569/2578020291*Pi^10-27997/62985600*Pi^4+42373/85030560*Pi^6+4340353/
33067440000*Pi^8-21077/23619600*Pi^4*f[3]+7499777/302330880)*n^4+(1391/729*f[7,
3]-167378/19683*f[5,5]-77/6561*f[3,7]-36269/6561*f[3,3,3]-53999447/2834352*f[9]
+2009371/393660*f[5,3]+266993/78732*f[3,5]-4157797/209952*f[7]+9279617/787320*f
[3,3]-828997/209952*f[5]+8982337/1574640*f[3]+1072/98415*Pi^4*f[3,3]+1579847/
12890101455*Pi^10+13835/4960116*Pi^6*f[3]-3263/157464*Pi^4*f[5]+5276711/
595213920*Pi^6+446479/62985600*Pi^4+323392021/148803480000*Pi^8-8507/1574640*Pi
^4*f[3]+112382173/30233088)*n^3+(53207/13122*f[3,7]+334831/13122*f[7,3]-1993906
/19683*f[5,5]-388688/6561*f[3,3,3]-30682379/177147*f[9]+619606/19683*f[5,3]+
875269/19683*f[3,5]-57447323/393660*f[7]+15638221/393660*f[3]+591770/6561*f[3,3
]-4275223/196830*f[5]+11984/98415*Pi^4*f[3,3]+2447947/1841443065*Pi^10-3730/
19683*Pi^4*f[5]+38660/1240029*Pi^6*f[3]+89273/1417176*Pi^6+8507747/94478400*Pi^
4+221367239/14880348000*Pi^8+2717/1180980*Pi^4*f[3]+633383351/18895680)*n^2+(
46844/2187*f[3,7]+655652/6561*f[7,3]-7487288/19683*f[5,5]-463940/2187*f[3,3,3]-\
46397761/78732*f[9]+8755429/98415*f[5,3]+3319775/19683*f[3,5]-34624051/78732*f[
7]+92179753/787320*f[3]+27617482/98415*f[3,3]-6264923/131220*f[5]+8768/19683*Pi
^4*f[3,3]+61858724/12890101455*Pi^10+16045/137781*Pi^6*f[3]-1493/2430*Pi^4*f[5]
+3416278/18600435*Pi^6+1359157/4723920*Pi^4+1621581739/37200870000*Pi^8+251761/
2952450*Pi^4*f[3]+1855147861/18895680)*n+3173369/73811250*Pi^8+957544/10935*f[5
,3]+408968/2187*f[3,5]-37030250/59049*f[9]-503008/2187*f[3,3,3])*g^8+((-5/
559872*f[3]+1/46656*f[5]-1/16796160*Pi^4-61/8957952)*n^6+(5/34992*f[5]+1889/
2799360*f[3]-53/20995200*Pi^4-44369/134369280)*n^5+(41/2187*f[7]-119/29160*f[3,
3]+3641/349920*f[5]-13307/1399680*f[3]+71/2799360*Pi^4-47/1469664*Pi^6+1/164025
*Pi^4*f[3]+25501/6718464)*n^4+(-14/405*f[5,3]+14/81*f[3,5]+3347/3888*f[7]-23501
/87480*f[3,3]+38347/87480*f[5]-8491/21870*f[3]-54617/66134880*Pi^6-35663/
20995200*Pi^4-2063/32805000*Pi^8-1/8100*Pi^4*f[3]-14160719/33592320)*n^3+(-217/
405*f[5,3]+217/81*f[3,5]+38011/3888*f[7]-8369/2592*f[3]-20783/7290*f[3,3]+77651
/21870*f[5]-42983/5511240*Pi^6-45773/2099520*Pi^4-63953/65610000*Pi^8-67/18225*
Pi^4*f[3]-11051803/2099520)*n^2+(-904/405*f[5,3]+904/81*f[3,5]+1621121/43740*f[
7]-219677/19440*f[3]-78601/7290*f[3,3]+116389/10935*f[5]-50327/1837080*Pi^6-\
409387/5248800*Pi^4-233119/57408750*Pi^8-3271/164025*Pi^4*f[3]-37671563/2099520
)*n-542569/114817500*Pi^8-61358/2066715*Pi^6-18121/218700*Pi^4-133892/10935*f[3
,3]+606619/14580*f[7]+15205/1458*f[5]-137968/10935*f[3]-4795631/262440-1436/
54675*Pi^4*f[3]-1052/405*f[5,3]+1052/81*f[3,5])*g^7+((-1/46656*f[3]+1/1399680*
Pi^4-29/746496)*n^5+(-1/23328*f[3]+1/349920*Pi^4-71/62208)*n^4+(-2/729*f[3,3]-\
185/5832*f[5]+13/648*f[3]+5/275562*Pi^6+83/349920*Pi^4+2383/62208)*n^3+(65/486*
f[3]-59/729*f[3,3]-37/81*f[5]+295/551124*Pi^6+161/43740*Pi^4+9523/11664)*n^2+(
427/729*f[3]-296/729*f[3,3]-925/486*f[5]+370/137781*Pi^6+1369/87480*Pi^4+156797
/46656)*n+155/45927*Pi^6+269/14580*Pi^4-124/243*f[3,3]-1628/729*f[5]+581/729*f[
3]+88159/23328)*g^6+((1/3888*f[3]-13/62208)*n^4+(-187/93312-1/972*f[3])*n^3+(-1
/2916*Pi^4-1459/11664+13/972*f[3])*n^2+(-8/3645*Pi^4-1915/2916+13/162*f[3])*n-\
11/3645*Pi^4+23/243*f[3]-602/729)*g^5+(-5/5184*n^3+5/324*n^2+85/648*n+125/648)*
g^4+(-1/432*n^2-5/216*n-1/27)*g^3+(1/36*n+1/18)*g^2;

phi4_gammam_f := (-237186577/314928-1765921/2480058*Pi^6-16964162/6561*f[3,3]+
22119059/13122*f[7]+4919/87480*Pi^4-3347435/6561*f[5]-27436/32805*Pi^4*f[3]-\
31351399/26244*f[3]+(1/209952*f[3]-5/11664*f[5]+1/5832*f[3,3]+1/2204496*Pi^6-1/
1049760*Pi^4-13/3359232)*n^6+(919/13122*f[7]-86/6561*f[5,3]-86/6561*f[3,5]-\
11857/104976*f[5]-22/2187*f[3,3]+6569/419904*f[3]+7/39366*Pi^4*f[3]-271/
70858800*Pi^8+113/6613488*Pi^6+77/262440*Pi^4+120607/20155392)*n^5+(472/2187*f[
3,3,3]+170/2187*f[7,3]+182/729*f[3,7]+126316/59049*f[9]+4624/6561*f[5,5]+90985/
52488*f[7]-40075/13122*f[3,3]-2381/2187*f[5,3]+1237/2187*f[3,5]-57487/52488*f[5
]-280817/139968*f[3]+1679/393660*Pi^4*f[3]-34/59049*Pi^6*f[3]+14/6561*Pi^4*f[5]
-32/32805*Pi^4*f[3,3]-11138/859340097*Pi^10-1765/2480058*Pi^6-274867/551124000*
Pi^8+1931/196830*Pi^4-2175343/20155392)*n^4+(-1543/243*f[7,3]+489616/6561*f[5,5
]+11305/2187*f[3,7]+54712/2187*f[3,3,3]+13220803/236196*f[9]+45443/6561*f[5,3]-\
200230/6561*f[3,5]+251011/4374*f[7]-1115093/13122*f[3,3]-52073/5832*f[5]-\
10161671/209952*f[3]-1354/59049*Pi^6*f[3]+5597/65610*Pi^4*f[5]+433/26244*Pi^4*f
[3]-2144/32805*Pi^4*f[3,3]-3159694/4296700485*Pi^10-31258949/4960116000*Pi^8-\
243071/9920232*Pi^6+79553/1259712*Pi^4-123205631/5038848)*n^3+(204281/4374*f[3,
7]-358967/4374*f[7,3]+6090692/6561*f[5,5]+620320/2187*f[3,3,3]+33586531/59049*f
[9]+1140874/6561*f[5,3]-3095642/6561*f[3,5]+26498689/52488*f[7]-19458649/52488*
f[3]-3191425/4374*f[3,3]-2766685/26244*f[5]+24988/32805*Pi^4*f[5]-101944/413343
*Pi^6*f[3]-7966/98415*Pi^4*f[3]-23968/32805*Pi^4*f[3,3]-4895894/613814355*Pi^10
-5403959/155003625*Pi^8+382067/3149280*Pi^4-236399/1102248*Pi^6-1241798929/
5038848)*n^2+(354172/2187*f[3,7]-225356/729*f[7,3]+23444416/6561*f[5,5]+771040/
729*f[3,3,3]+13687949/6561*f[9]+4530212/6561*f[5,3]-12358504/6561*f[3,5]+
10732004/6561*f[7]-6773623/5832*f[3]-15985378/6561*f[3,3]-1912301/4374*f[5]-\
41672/45927*Pi^6*f[3]+2882/1215*Pi^4*f[5]-60503/98415*Pi^4*f[3]-17536/6561*Pi^4
*f[3,3]-486637711/629856-123717448/4296700485*Pi^10-113591327/1240029000*Pi^8-\
1718447/2480058*Pi^6+48239/524880*Pi^4)*n-96128/32805*Pi^4*f[3,3]-138112/137781
*Pi^6*f[3]+25648/10935*Pi^4*f[5]-134736376/4296700485*Pi^10+127162/729*f[3,7]+
26369008/6561*f[5,5]-748018/2187*f[7,3]-2973067/34445250*Pi^8+1657336/2187*f[5,
3]-4666136/2187*f[3,5]+45485836/19683*f[9]+858368/729*f[3,3,3])*g^7+((1/648*f[5
]-17/38880*f[3]-47/3499200*Pi^4-43/1866240)*n^5+(-2/27*f[7]+4/135*f[3,3]+464/
3645*f[5]+4553/58320*f[3]-2/54675*Pi^4*f[3]+19/183708*Pi^6-1/1296*Pi^4-151/5832
)*n^4+(-32/135*f[5,3]-40/27*f[3,5]-1367/729*f[7]+4544/3645*f[3,3]+3241/4860*f[5
]+109373/29160*f[3]+17/6075*Pi^4*f[3]+2063/5467500*Pi^8+1937/688905*Pi^6+67/
874800*Pi^4+46831/17280)*n^3+(-2948/405*f[5,3]-2152/81*f[3,5]-66977/2916*f[7]+
104521/2916*f[3]+60944/3645*f[3,3]+29014/3645*f[5]+314/6075*Pi^4*f[3]+63953/
10935000*Pi^8+1283/21870*Pi^4+22031/688905*Pi^6+31879/810)*n^2+(-15296/405*f[5,
3]-9568/81*f[3,5]-345778/3645*f[7]+326719/2430*f[3]+264608/3645*f[3,3]+146057/
3645*f[5]+13292/54675*Pi^4*f[3]+16985281/116640+233119/9568125*Pi^8+85892/
688905*Pi^6+6097/24300*Pi^4)*n+9092683/58320+106688/1215*f[3,3]-135677/1215*f[7
]+37652/729*f[5]+542569/19136250*Pi^8+32672/229635*Pi^6+30583/109350*Pi^4+
562321/3645*f[3]+5512/18225*Pi^4*f[3]-19568/405*f[5,3]-11488/81*f[3,5])*g^6+((-\
17/3888*f[3]+1/19440*Pi^4-7/62208)*n^4+(4/243*f[3,3]+5/243*f[5]-487/1944*f[3]-5
/45927*Pi^6-23/58320*Pi^4-2831/11664)*n^3+(-1261/486*f[3]+298/243*f[3,3]-4/243*
f[5]-437/29160*Pi^4-295/91854*Pi^6-291907/46656)*n^2+(-2011/162*f[3]+1744/243*f
[3,3]-100/243*f[5]-83137/2916-740/45927*Pi^6-215/2916*Pi^4)*n-49477/1458+776/81
*f[3,3]-16/27*f[5]-310/15309*Pi^6-667/7290*Pi^4-1327/81*f[3])*g^5+((-1/7776+1/
54*f[3])*n^3+(1/486*Pi^4+947/972+8/81*f[3])*n^2+(44/81*f[3]+5777/972+16/1215*Pi
^4)*n+7765/972+68/81*f[3]+22/1215*Pi^4)*g^4+(-5/36*n^2-47/36*n-37/18)*g^3+(5/18
*n+5/9)*g^2+(-1/3*n-2/3)*g;

phi4_selfenergy_f := p^2*((-133/5248800*Pi^4*n^4*f[3]-452/107163*Pi^6*n*f[3]+31
/24300*Pi^4*n^2*f[5]+226/42525*Pi^4*n*f[5]-31/30618*Pi^6*n^2*f[3]-1/15309*Pi^6*
n^3*f[3]+1/12150*Pi^4*n^3*f[5]+47059/918540*Pi^4*n*f[3]+683/87480*Pi^4*n^2*f[3]
+1/25200*Pi^4*n^3*f[3]+747949/4822335*Pi^6+1286542/8505*f[3,3]+4853933/29160*f[
7]+3487637/2296350*Pi^4+45518485/61236*f[5]+68/945*Pi^4*f[3]+64214747/45360*f[3
]-316/3645*n^3*f[3,3,3]+16421/393660*f[9]*n^3-4898/3645*n^2*f[3,3,3]-142832/
25515*n*f[3,3,3]+509051/787320*f[9]*n^2+1855573/688905*f[9]*n+1/47029248*Pi^4*n
^6+13/7838208*n^6*f[3]+1/653184*n^6*f[5]-39539/544320*n^4*f[7]+14999/51030*n^3*
f[5,3]+10789/25515*n^3*f[3,5]+4898837/38578680000*Pi^8*n^3+110317/925888320*Pi^
6*n^4+9883/81648*n^4*f[3,3]+7102/3645*n^2*f[5,3]+8344/3645*n^2*f[3,5]+3025823/
1377810000*Pi^8*n^2+22817/1224720*f[5]*n^5-1/185177664*Pi^6*n^6-1/489888*f[3,3]
*n^6-313/413343000*Pi^8*n^4+1427/76545*n^4*f[5,3]+1427/76545*n^4*f[3,5]-1/
46294416*Pi^6*n^5-4/15309*f[3,3]*n^5+5288341/4898880*f[5]*n^4+171203522809/
19595520+424486/76545*n*f[5,3]+325828/76545*n*f[3,5]+38983039/4133430000*Pi^8*n
+324431/306180*n^3*f[7]-311/130636800*Pi^4*n^5+23633129/235146240*n^5*f[3]+
501661/132269760*Pi^6*n^3+14345/3888*n^3*f[3,3]+10817953/24494400*Pi^4*n^2+
74047301/16796160*n^4*f[3]+73253221/2449440*n^2*f[7]+10580201/76545*n*f[7]+
1171061/51030*n^3*f[5]+4757251/69984*f[3]*n^3+13556243993/29393280*f[3]*n^2+
4091528185/2939328*f[3]*n+6461/3499200*Pi^4*n^4+1807847/46294416*Pi^6*n^2+
10870033/306180*n^2*f[3,3]+4676899/33067440*Pi^6*n+40676897/306180*n*f[3,3]+
213239239/306180*n*f[5]+13888397/68040*n^2*f[5]+436289/8398080*Pi^4*n^3+8877341
/6123600*Pi^4*n+(32768/2187+1/4374*n^6+7/729*n^5+3200/2187*n^3+5120/729*n^2+
4096/243*n+40/243*n^4)*ln(L)^6+(2338304/10935+4933/43740*n^5+215071/10935*n^3+
1068392/10935*n^2+2609984/10935*n+22903/10935*n^4+7/2916*n^6)*ln(L)^5+(1011172/
729+350821/2916*n^3+5406737/8748*n^2+6719503/4374*n+424897/34992*n^4+42341/
69984*n^5+28160/729*f[3]+5/432*n^6+1120/729*f[3]*n^3+2920/243*f[3]*n^2+27520/
729*f[3]*n+50/729*n^4*f[3])*ln(L)^4+(3795487/729+29873897/69984*n^3+237698585/
104976*n^2+300373547/52488*n+798805/419904*n^5+657464/2187*f[3]+17200811/419904
*n^4+2816/32805*Pi^4+19840/243*f[5]+1165/34992*n^6+24487/2187*f[3]*n^3+65530/
729*f[3]*n^2+632356/2187*f[3]*n+292/10935*Pi^4*n^2+2752/32805*Pi^4*n+500/243*n^
3*f[5]+5120/243*n^2*f[5]+54800/729*n*f[5]+112/32805*Pi^4*n^3+1/6561*Pi^4*n^4+40
/729*f[5]*n^4+1049/2187*n^4*f[3])*ln(L)^3+(1240/45927*Pi^6+64/81*f[3,3]+25774/
243*f[7]+20152/32805*Pi^4+35348/81*f[5]+83651/81*f[3]+5/275562*Pi^6*n^4-10/729*
n^4*f[3,3]+2275/8748*f[5]*n^4+414614467/34992+343/243*n^3*f[7]+2683/139968*n^5*
f[3]+125/183708*Pi^6*n^3-221/729*n^3*f[3,3]+1091/5832*Pi^4*n^2+134501/69984*n^4
*f[3]+10633/486*n^2*f[7]+22148/243*n*f[7]+7474/729*n^3*f[5]+345505/8748*f[3]*n^
3+1793813/5832*f[3]*n^2+2882797/2916*f[3]*n+343/349920*Pi^4*n^4+320/45927*Pi^6*
n^2-1208/729*n^2*f[3,3]+3425/137781*Pi^6*n-1324/729*n*f[3,3]+870392/2187*n*f[5]
+8858/81*n^2*f[5]+12239/524880*Pi^4*n^3+26063/43740*Pi^4*n+10856716789/839808*n
+2763743/746496*n^5+567650461/6718464*n^4+1031597279/1119744*n^3+2818864405/
559872*n^2+2845/46656*n^6)*ln(L)^2+(-1/36450*Pi^4*n^4*f[3]+1039/54675*Pi^4*n*f[
3]+82/54675*Pi^4*n^2*f[3]-71/218700*Pi^4*n^3*f[3]+30754/229635*Pi^6+90856/1215*
f[3,3]+928373/3645*f[7]+1063873/656100*Pi^4+9597808/10935*f[5]+544/18225*Pi^4*f
[3]+6724153/3645*f[3]-92/2187*n^4*f[7]+28/405*n^3*f[5,3]-28/81*n^3*f[3,5]+2063/
16402500*Pi^8*n^3+47/472392*Pi^6*n^4+683/10935*n^4*f[3,3]+434/405*n^2*f[5,3]-\
434/81*n^2*f[3,5]+63953/32805000*Pi^8*n^2+29/17496*f[5]*n^5+2173/3645*f[5]*n^4+
16125121201/1049760+1808/405*n*f[5,3]-1808/81*n*f[3,5]+233119/28704375*Pi^8*n+
15713/5832*n^3*f[7]-1/2099520*Pi^4*n^5+117413/1399680*n^5*f[3]+18397/5511240*Pi
^6*n^3+11381/7290*n^3*f[3,3]+105299/218700*Pi^4*n^2+1048589/233280*n^4*f[3]+
145207/2916*n^2*f[7]+4720169/21870*n*f[7]+227497/10935*n^3*f[5]+13650577/174960
*f[3]*n^3+33116813/58320*f[3]*n^2+31153495/17496*f[3]*n+23431/10497600*Pi^4*n^4
+871/25515*Pi^6*n^2+56198/3645*n^2*f[3,3]+507089/4133430*Pi^6*n+683218/10935*n*
f[3,3]+1749526/2187*n*f[5]+801142/3645*n^2*f[5]+50783/874800*Pi^4*n^3+56839/
36450*Pi^4*n+139720931453/8398080*n+31543057/7464960*n^5+6745687421/67184640*n^
4+38199131161/33592320*n^3+7148228425/1119744*n^2+542569/57408750*Pi^8+2104/405
*f[5,3]-2104/81*f[3,5]+2111/31104*n^6)*ln(L)-526/107163*Pi^6*f[3]+263/42525*Pi^
4*f[5]+4417470894383/470292480*n+306828749/139345920*n^5+200044984367/
3762339840*n^4+388029869729/627056640*n^3+371455769269/104509440*n^2+26778083/
2411167500*Pi^8+27304/5103*f[5,3]+62288/25515*f[3,5]+500069/13934592*n^6+
4318723/1377810*f[9]-166216/25515*f[3,3,3])*g^7+(37/32805*Pi^4*n*f[3]+59/262440
*Pi^4*n^2*f[3]+1/131220*Pi^4*n^3*f[3]-16771/1653372*Pi^6-3457/2187*f[3,3]+310/
729*f[7]-67987/524880*Pi^4-101623/4374*f[5]+31/21870*Pi^4*f[3]-4970989/69984*f[
3]-1/46656*f[5]*n^5-7/8748*f[5]*n^4-5371894337/6718464+5/2187*n^3*f[7]+1/
16796160*Pi^4*n^5+5/559872*n^5*f[3]-625/13226976*Pi^6*n^3-649/17496*n^3*f[3,3]-\
6023/233280*Pi^4*n^2-47855/1119744*n^4*f[3]+295/4374*n^2*f[7]+740/2187*n*f[7]-\
2177/23328*n^3*f[5]-278083/186624*f[3]*n^3-2138935/139968*f[3]*n^2-8462485/
139968*f[3]*n+1/8398080*Pi^4*n^4-3463/2204496*Pi^6*n^2-1165/2916*n^2*f[3,3]-\
8845/1102248*Pi^6*n-2101/1458*n*f[3,3]-320885/17496*n*f[5]-7754/2187*n^2*f[5]-\
2567/1399680*Pi^4*n^3-114493/1049760*Pi^4*n+(-4096/729-1/1458*n^5-224/729*n^3-\
1408/729*n^2-4096/729*n-17/729*n^4)*ln(L)^5+(-15488/243-263/81*n^3-15542/729*n^
2-46112/729*n-667/2916*n^4-35/5832*n^5)*ln(L)^4+(-1389485/4374-527639/34992*n^3
-75382/729*n^2-2736815/8748*n-5/216*n^5-5632/729*f[3]-69041/69984*n^4-80/729*f[
3]*n^3-128/81*f[3]*n^2-1600/243*f[3]*n)*ln(L)^3+(-30219455/34992-654703/279936*
n^4-29272/729*f[3]-10719803/279936*n^3-59071613/69984*n-12772825/46656*n^2-88/
3645*Pi^4-2480/243*f[5]-1165/23328*n^5-388/729*f[3]*n^3-2/405*Pi^4*n^2-40/729*n
^3*f[5]-5920/729*n*f[5]-1180/729*n^2*f[5]-1/2916*Pi^4*n^3-5/243*Pi^4*n-5678/729
*f[3]*n^2-24440/729*f[3]*n)*ln(L)^2+(-310/45927*Pi^6+248/243*f[3,3]-2431/21870*
Pi^4-19868/729*f[5]-244519/2916*f[3]-355596829/279936-5/137781*Pi^6*n^3+4/729*n
^3*f[3,3]-1957/87480*Pi^4*n^2-901/46656*n^4*f[3]-275/2916*n^3*f[5]-30811/23328*
f[3]*n^3-32165/1944*f[3]*n^2-407599/5832*f[3]*n-295/275562*Pi^6*n^2+118/729*n^2
*f[3,3]-740/137781*Pi^6*n+592/729*n*f[3,3]-15565/729*n*f[5]-2953/729*n^2*f[5]-\
91/58320*Pi^4*n^3-823/8748*Pi^4*n-76660607/62208*n-2845/46656*n^5-2272259/
746496*n^4-118373473/2239488*n^3-146544931/373248*n^2)*ln(L)-10347090851/
13436928*n-303923/8957952*n^5-93241279/53747712*n^4-1690173005/53747712*n^3-\
2162060371/8957952*n^2)*g^6+((512/243+13/243*n^3+40/81*n^2+448/243*n+1/486*n^4)
*ln(L)^4+(4376/243+407/972*n^3+997/243*n^2+3803/243*n+7/486*n^4)*ln(L)^3+(15547
/243+1/24*n^4+88/81*f[3]+3521/2592*n^3+107315/1944*n+27521/1944*n^2+10/81*f[3]*
n^2+64/81*f[3]*n)*ln(L)^2+(80870/729+22/3645*Pi^4+676/243*f[3]+8387/3888*n^3+
69557/2916*n^2+277091/2916*n+233/3888*n^4+67/243*f[3]*n^2+472/243*f[3]*n+1/1458
*Pi^4*n^2+16/3645*Pi^4*n)*ln(L)-44/405*f[5]+173/18225*Pi^4+1957/810*f[3]+
4565989/58320+1/38880*n^4*f[3]+17/1620*f[3]*n^3+859/3240*f[3]*n^2+1649/972*f[3]
*n-32/405*n*f[5]-1/81*n^2*f[5]+13/12150*Pi^4*n^2-1/1166400*Pi^4*n^4+1/291600*Pi
^4*n^3+1001/145800*Pi^4*n+10357007/155520*n+22789/622080*n^4+2628379/1866240*n^
3+509957/31104*n^2)*g^5+((-64/81-1/162*n^3-1/9*n^2-16/27*n)*ln(L)^3+(-757/162-7
/216*n^3-415/648*n^2-565/162*n)*ln(L)^2+(-2233/216-1/16*n^3-1189/864*n^2-1657/
216*n)*ln(L)-87259/10368+17/324*f[3]-64363/10368*n-617/13824*n^3-45169/41472*n^
2-1/2592*f[3]*n^3+1/216*f[3]*n^2+1/27*f[3]*n)*g^4+((8/27+5/27*n+1/54*n^2)*ln(L)
^2+(28/27+35/54*n+7/108*n^2)*ln(L)+167/162+835/1296*n+167/2592*n^2)*g^3+((-1/9-\
1/18*n)*ln(L)-13/72-13/144*n)*g^2);

phi3_beta_f := ((42654751/74649600*Pi^4+176425/2612736*Pi^6-81733/2016000*Pi^8+
245045/144*f[9]-11/3*f[3,5]-10159/24*f[5,3]+222*f[3,3,3]-85523425/186624*f[3]-\
24878747/34560*f[5]-456443/1152*f[7]-2425/192*f[3,3]+99/800*Pi^4*f[3]-\
173655397121/3224862720)*n^18+(-31620421/2985984*Pi^4-8012143/6531840*Pi^6+
5592469/7560000*Pi^8-368351/12*f[9]+643/8*f[3,5]+306983/40*f[5,3]-4014*f[3,3,3]
+1736715443/207360*f[3]+112814803/8640*f[5]+1757809/256*f[7]+1133299/4320*f[3,3
]-3649/1600*Pi^4*f[3]+3206489518003/3224862720)*n^17+(-11557333/2016000*Pi^8+
5260153/544320*Pi^6+96851671/1166400*Pi^4+8538967/36*f[9]-5751/8*f[3,5]-59436*f
[5,3]+30792*f[3,3,3]-242165101501/3732480*f[3]-1312830931/12960*f[5]-307196353/
5760*f[7]-3157391/1728*f[3,3]+42809/2400*Pi^4*f[3]-6286408060237/806215680)*n^
16+(-39566827/933120*Pi^6+725902747/30240000*Pi^8-5089909/14580*Pi^4+926414513/
3840*f[7]+37564183/8640*f[3,3]+28285/12*f[3,5]+30061933/120*f[5,3]-2986369/3*f[
9]-126990*f[3,3,3]+100280503663/373248*f[3]+44141405417/103680*f[5]-6001/80*Pi^
4*f[3]+590523356381/17915904)*n^15+(10151833/93312*Pi^6-57048377/1008000*Pi^8+
3847610933/4665600*Pi^4-8389/3*f[3,5]-7205215/12*f[5,3]+341535371/144*f[9]+
296556*f[3,3,3]-7622641951/11520*f[7]-129007/4320*f[3,3]-193539216893/311040*f[
3]-2623798931/2592*f[5]+13307/75*Pi^4*f[3]-15832535219273/201553920)*n^14+(-\
7150393/46656*Pi^6-2414444197/2332800*Pi^4+132271837/1890000*Pi^8-72331711/24*f
[9]-372888*f[3,3,3]+14338/3*f[3,5]+11485076/15*f[5,3]+1162275545/1152*f[7]-\
607297/80*f[3,3]+355611081433/466560*f[3]+138250847/108*f[5]-5563/25*Pi^4*f[3]+
19972682494061/201553920)*n^13+(18943807/12*f[9]+197784*f[3,3,3]-23215/2*f[3,5]
-797575/2*f[5,3]-371149705/576*f[7]-80335/72*f[3,3]-3006541225/7776*f[3]-\
21386657/32*f[5]-17411/504*Pi^8+3457/30*Pi^4*f[3]+4986095/54432*Pi^6+83905271/
155520*Pi^4-256926274285/5038848)*n^12)*g^13+((5/2016*Pi^6-46519/829440*Pi^4-\
5495/64*f[7]+99/8*f[3,3]+366647/6912*f[3]+151795/3456*f[5]+102052031/6718464)*n
^15+(-475/12096*Pi^6+358687/414720*Pi^4+41433/32*f[7]-2989/16*f[3,3]-22300105/
27648*f[3]-1127351/1728*f[5]-25146115589/107495424)*n^14+(1375/6048*Pi^6-760327
/138240*Pi^4-509915/64*f[7]+1161*f[3,3]+26022871/5184*f[3]+4733893/1152*f[5]+
79371571339/53747712)*n^13+(1558221/64*f[7]-14525/4*f[3,3]-162048205/10368*f[3]
-47483761/3456*f[5]-115/216*Pi^6+154693/8640*Pi^4-126879197047/26873856)*n^12+(
-143885/4*f[7]+11277/2*f[3,3]+62562631/2592*f[3]+20746945/864*f[5]+275/1008*Pi^
6-613955/20736*Pi^4+101602527707/13436928)*n^11+(-76807291/5184*f[3]-14862335/
864*f[5]+79611/4*f[7]-3457*f[3,3]+625/1512*Pi^6+6403/324*Pi^4-16103325551/
3359232)*n^10)*g^11+((-3404365/746496+1/192*Pi^4-4891/864*f[3]+5/3*f[5])*n^12+(
7006919/124416-91/1440*Pi^4-125/6*f[5]+4933/72*f[3])*n^11+(-16820723/62208+457/
1440*Pi^4-47047/144*f[3]+250/3*f[5])*n^10+(54896251/93312-277/360*Pi^4-80*f[5]+
153845/216*f[3])*n^9+(53/72*Pi^4-250/3*f[5]-5297/9*f[3]-7502393/15552)*n^8)*g^9
+((5/8*f[3]+33085/20736)*n^9+(-11/2*f[3]-8609/576)*n^8+(79/4*f[3]+10645/216)*n^
7+(-53/2*f[3]-144889/2592)*n^6)*g^7+(-125/144*n^6+397/72*n^5-335/36*n^4)*g^5+(3
/4*n^3-5/2*n^2)*g^3;

phi3_gamma_f := ((209/324000*Pi^8-13/14400*Pi^4*f[3]-1567/72*f[9]-2/3*f[3,5]+59
/6*f[5,3]-6*f[3,3,3]+574643/46656*f[3]+708913/77760*f[5]-25967/2304*f[7]-11333/
5184*f[3,3]+25637/7838208*Pi^6+1378253/223948800*Pi^4+29506113557/9674588160)*n
^18+(-1013407/90720000*Pi^8+149/8640*Pi^4*f[3]+26639/72*f[9]+263/24*f[3,5]-\
10093/60*f[5,3]+102*f[3,3,3]-2371220453/11197440*f[3]-5305969/34560*f[5]+
1366127/6912*f[7]+937069/25920*f[3,3]-8683/153090*Pi^6-23358191/223948800*Pi^4-\
3799623931/71663616)*n^17+(7572119/90720000*Pi^8-5717/43200*Pi^4*f[3]-48577/18*
f[9]-1985/24*f[3,5]+36923/30*f[5,3]-744*f[3,3,3]+8577408269/5598720*f[3]+
69045863/62208*f[5]-1844249/1280*f[7]-82383/320*f[3,3]+682543/1632960*Pi^6+
42724823/55987200*Pi^4+628277386823/1612431360)*n^16+(5699/10800*Pi^4*f[3]+
95095369/17280*f[7]+3217253/3240*f[3,3]+1559/4*f[3,5]-24623/5*f[5,3]+85961/8*f[
9]+2970*f[3,3,3]-1218152761/207360*f[3]-227206471/51840*f[5]-16352149/9797760*
Pi^6-15781097/45360000*Pi^8-42114409/13996800*Pi^4-1853600929309/1209323520)*n^
15+(-917/800*Pi^4*f[3]-13769/12*f[3,5]+678857/60*f[5,3]-220498/9*f[9]-6816*f[3,
3,3]-33003811/2880*f[7]-5612713/2592*f[3,3]+35017310743/2799360*f[3]+765825337/
77760*f[5]+37028167/9797760*Pi^6+19281827/22680000*Pi^8+11708903/1749600*Pi^4+
50334326987/14929920)*n^14+(3427/2700*Pi^4*f[3]-22319183/2799360*Pi^4+542567/18
*f[9]+8472*f[3,3,3]+11047/6*f[3,5]-1685917/120*f[5,3]+105412279/8640*f[7]+
1022399/405*f[3,3]-19616062249/1399680*f[3]-3819763/324*f[5]-103255039/90720000
*Pi^8-2235061/489888*Pi^6-785534841593/201553920)*n^13+(-331/600*Pi^4*f[3]+
371911/163296*Pi^6+4643857/1166400*Pi^4-139628/9*f[9]-4416*f[3,3,3]-3586/3*f[3,
5]+437977/60*f[5,3]-4439441/864*f[7]-442417/360*f[3,3]+55862261/8640*f[3]+
2513359/432*f[5]+358199/560000*Pi^8+69478842569/37791360)*n^12)*g^12+((147/64*f
[7]-25/72*f[3,3]-56693/62208*f[3]+4471/10368*f[5]-25/54432*Pi^6-5651/2488320*Pi
^4-16492987/20155392)*n^15+(-1029/32*f[7]+709/144*f[3,3]+3208177/248832*f[3]-\
34031/5184*f[5]+715/108864*Pi^6+40553/1244160*Pi^4+3773857735/322486272)*n^14+(
-26617/138240*Pi^4+11907/64*f[7]-509/18*f[3,3]-4581605/62208*f[3]+131641/3456*f
[5]-305/7776*Pi^6-11003200343/161243136)*n^13+(185/1512*Pi^6+179851/311040*Pi^4
-35133/64*f[7]+321/4*f[3,3]+3249683/15552*f[3]-1075333/10368*f[5]+16105729181/
80621568)*n^12+(-5345/27216*Pi^6-90559/103680*Pi^4+13083/16*f[7]-998/9*f[3,3]-\
1513207/5184*f[3]+167303/1296*f[5]-11694824227/40310784)*n^11+(575/4536*Pi^6+
20431/38880*Pi^4+2489087/15552*f[3]-147245/2592*f[5]-7791/16*f[7]+178/3*f[3,3]+
1673106619/10077696)*n^10)*g^10+((35/864*f[3]-5/18*f[5]+7/8640*Pi^4+53449/
248832)*n^12+(-89/216*f[3]+55/18*f[5]-13/1440*Pi^4-151433/62208)*n^11+(19/480*
Pi^4+713/432*f[3]-235/18*f[5]+331837/31104)*n^10+(-19/240*Pi^4+25*f[5]-53/18*f[
3]-325129/15552)*n^9+(8/135*Pi^4-160/9*f[5]+209/108*f[3]+78667/5184)*n^8)*g^8+(
(1/24*f[3]-5195/62208)*n^9+(-1/3*f[3]+3595/5184)*n^8+(11/12*f[3]-2549/1296)*n^7
+(-5/6*f[3]+14213/7776)*n^6)*g^6+(13/432*n^6-19/108*n^5+25/108*n^4)*g^4+(-1/12*
n^3+1/6*n^2)*g^2;

phi3_gammam_f := ((-316465/559872*Pi^4-251819/3919104*Pi^6+747301/18144000*Pi^8
-248179/144*f[9]+3*f[3,5]+3465/8*f[5,3]-228*f[3,3,3]+29273999/62208*f[3]+
45348875/62208*f[5]+886919/2304*f[7]+27071/2592*f[3,3]-359/2880*Pi^4*f[3]+
13761807623/241864704)*n^18+(13708399/1399680*Pi^4+4440281/3919104*Pi^6-\
12636683/18144000*Pi^8+4181435/144*f[9]-212/3*f[3,5]-175405/24*f[5,3]+3804*f[3,
3,3]-4456066177/559872*f[3]-255822011/20736*f[5]-45054715/6912*f[7]-195403/1296
*f[3,3]+18437/8640*Pi^4*f[3]-2887167065/2985984)*n^17+(89238367/18144000*Pi^8-\
785657/93312*Pi^6-390066193/5598720*Pi^4-22192577/108*f[9]+5315/12*f[3,5]+
1246591/24*f[5,3]-26528*f[3,3,3]+7831510355/139968*f[3]+453164873/5184*f[5]+
337012139/6912*f[7]+358829/864*f[3,3]-130867/8640*Pi^4*f[3]+4365513011/629856)*
n^16+(65727451/1959552*Pi^6-111841523/6048000*Pi^8+365625641/1399680*Pi^4-\
1406528467/6912*f[7]+3883189/2592*f[3,3]-5863/6*f[3,5]-4750459/24*f[5,3]+
335882555/432*f[9]+99116*f[3,3,3]-38844706907/186624*f[3]-5134467557/15552*f[5]
+98345/1728*Pi^4*f[3]-1606871791127/60466176)*n^15+(-73726553/979776*Pi^6+
11003359/283500*Pi^8-381556141/699840*Pi^4+4591/4*f[3,5]+1694359/4*f[5,3]-\
178335835/108*f[9]-209692*f[3,3,3]+563902825/1152*f[7]-10604987/1296*f[3,3]+
120741613207/279936*f[3]+339104791/486*f[5]-171293/1440*Pi^4*f[3]+21264357773/
373248)*n^14+(44040845/489888*Pi^6+42056659/69984*Pi^4-388694813/9072000*Pi^8+
802990973/432*f[9]+238376*f[3,3,3]-8969/3*f[3,5]-5751695/12*f[5,3]-1089478823/
1728*f[7]+6801185/648*f[3,3]-16525150885/34992*f[3]-757847531/972*f[5]+282119/
2160*Pi^4*f[3]-161747047135/2519424)*n^13+(-186555745/216*f[9]-113600*f[3,3,3]+
12565/3*f[3,5]+1337015/6*f[5,3]+10711383/32*f[7]-295235/108*f[3,3]+830975833/
3888*f[3]+348980035/972*f[5]+1949159/100800*Pi^8-21121/360*Pi^4*f[3]-3639145/
81648*Pi^6-31882663/116640*Pi^4+223099513231/7558272)*n^12)*g^12+((-5/1701*Pi^6
+66953/1244160*Pi^4+2821/32*f[7]-229/18*f[3,3]-839129/15552*f[3]-225457/5184*f[
5]-40331135/2519424)*n^15+(275/7776*Pi^6-491009/622080*Pi^4-9653/8*f[7]+12623/
72*f[3,3]+93369653/124416*f[3]+1582121/2592*f[5]+35924517215/161243136)*n^14+(-\
2075/13608*Pi^6+937577/207360*Pi^4+628579/96*f[7]-34861/36*f[3,3]-128535961/
31104*f[3]-677299/192*f[5]-101401954111/80621568)*n^13+(-557851/32*f[7]+31777/
12*f[3,3]+87403921/7776*f[3]+53749579/5184*f[5]+2495/9072*Pi^6-1973167/155520*
Pi^4+143393835613/40310784)*n^12+(67942/3*f[7]-32006/9*f[3,3]-39166139/2592*f[3
]-4972105/324*f[5]-2095/13608*Pi^6+181105/10368*Pi^4-100560631715/20155392)*n^
11+(62509483/7776*f[3]+11748095/1296*f[5]-91679/8*f[7]+1869*f[3,3]-25/567*Pi^6-\
36743/3888*Pi^4+13903309139/5038848)*n^10)*g^10+((-19/4320*Pi^4+821/144*f[3]-35
/18*f[5]+445589/93312)*n^12+(83/1440*Pi^4-27185/432*f[3]+325/18*f[5]-2425121/
46656)*n^11+(-31/120*Pi^4+27977/108*f[3]-925/18*f[5]+839665/3888)*n^10+(29/60*
Pi^4-25271/54*f[3]+215/6*f[5]-4662785/11664)*n^9+(-35/108*Pi^4+16847/54*f[3]+
185/9*f[5]+1604327/5832)*n^8)*g^8+((-7/12*f[3]-52225/31104)*n^9+(31/6*f[3]+
17269/1296)*n^8+(-89/6*f[3]-46481/1296)*n^7+(41/3*f[3]+123883/3888)*n^6)*g^6+(
97/108*n^6-121/27*n^5+145/27*n^4)*g^4+(-5/6*n^3+5/3*n^2)*g^2;

phi3_selfenergy_f := p^2*(((4921/23328*n^15-370211/116640*n^14+221237/11664*n^
13-327749/5832*n^12+240301/2916*n^11-173972/3645*n^10)*ln(L)^5+(-15262513/23328
*n^12+469027/486*n^11-3282173/5832*n^10+455185/186624*n^15-570797/15552*n^14+
10257635/46656*n^13)*ln(L)^4+(-1347013811/419904*n^12+500179535/104976*n^11-\
36742879/13122*n^10+2489777/209952*n^15-299763565/1679616*n^14+450262453/419904
*n^13+436/27*n^12*f[3]-62/27*n^10*f[3]-19/216*n^15*f[3]-97/9*n^11*f[3]+103/72*n
^14*f[3]-821/108*n^13*f[3])*ln(L)^3+(-23990005/2916*n^12+5169156515/419904*n^11
-382742657/52488*n^10+134952445/4478976*n^15-380795801/839808*n^14+9183380179/
3359232*n^13-17335/27*n^11*f[5]+9170/27*n^10*f[5]-301/1215*Pi^4*n^12+2591/6480*
Pi^4*n^11-313/1215*Pi^4*n^10+12670/27*n^12*f[5]-500/3*n^13*f[5]+29/31104*Pi^4*n
^15-113/8640*Pi^4*n^14+6107/77760*Pi^4*n^13-55/27*n^15*f[5]+3145/108*n^14*f[5]+
36823/23328*n^15*f[3]-257579/11664*n^14*f[3]+3080317/23328*n^13*f[3]-2402225/
5832*n^12*f[3]+475780/729*n^11*f[3]-1199083/2916*n^10*f[3])*ln(L)^2+(35133/32*n
^12*f[7]-13083/8*n^11*f[7]+335/10206*Pi^6*n^12-10933/54*n^12*f[3,3]-325/20412*
Pi^6*n^11+15313/54*n^11*f[3,3]-5/23328*Pi^6*n^15-147/32*n^15*f[7]+187/216*n^15*
f[3,3]+125/40824*Pi^6*n^14+1029/16*n^14*f[7]-332/27*n^14*f[3,3]-22942183/186624
*n^14*f[3]+99929/11664*n^15*f[3]+4261/622080*Pi^4*n^15-30043/311040*Pi^4*n^14-\
15187/2592*n^15*f[5]+437317/5184*n^14*f[5]-865/54432*Pi^6*n^13-11907/32*n^13*f[
7]+5099/72*n^13*f[3,3]-14479355/7776*n^10*f[3]+592091/648*n^10*f[5]+22432285/
31104*n^13*f[3]-199434539/93312*n^12*f[3]+36941951/11664*n^11*f[3]+2189/3840*Pi
^4*n^13-11983/6912*Pi^4*n^12+41537/15552*Pi^4*n^11-1250009/2592*n^13*f[5]+
1160477/864*n^12*f[5]-1163321/648*n^11*f[5]+7791/8*n^10*f[7]-4180/27*n^10*f[3,3
]-295/20412*Pi^6*n^10-25525/15552*Pi^4*n^10+3152468815/80621568*n^15-\
94883906069/161243136*n^14+287230643899/80621568*n^13-435080135881/40310784*n^
12+328025211047/20155392*n^11-1529713879/157464*n^10)*ln(L)-183607/2520000*Pi^8
*n^11+178*n^11*f[3,5]-623/10*n^11*f[5,3]+493057/10080000*Pi^8*n^12-239/2*n^12*f
[3,5]+1673/40*n^12*f[5,3]+403289/320*n^12*f[7]-5367097/2880*n^11*f[7]+605413/
6531840*Pi^6*n^12+67843/8640*n^12*f[3,3]-43727/544320*Pi^6*n^11-2227/120*n^11*f
[3,3]-713/1451520*Pi^6*n^15-10253/1920*n^15*f[7]-113/2880*n^15*f[3,3]+11803/
1632960*Pi^6*n^14-2063/10080000*Pi^8*n^15+1/2*n^15*f[3,5]-7/40*n^15*f[5,3]+2063
/720000*Pi^8*n^14-7*n^14*f[3,5]+49/20*n^14*f[5,3]-18567/1120000*Pi^8*n^13+81/2*
n^13*f[3,5]-567/40*n^13*f[5,3]+85823/1152*n^14*f[7]+2459/4320*n^14*f[3,3]-\
9965051131/67184640*n^14*f[3]+34419185/3359232*n^15*f[3]+1190683/111974400*Pi^4
*n^15-11228257/74649600*Pi^4*n^14-912407/311040*n^15*f[5]+13178911/311040*n^14*
f[5]-32161/816480*Pi^6*n^13-2473667/5760*n^13*f[7]-4597/1728*n^13*f[3,3]+109339
/2520000*Pi^8*n^10-106*n^10*f[3,5]+371/10*n^10*f[5,3]-9049202111/4199040*n^10*f
[3]+24702001/77760*n^10*f[5]+3646383307/4199040*n^13*f[3]-21397128811/8398080*n
^12*f[3]+1953792313/524880*n^11*f[3]+2458951/2799360*Pi^4*n^13-73068623/
27993600*Pi^4*n^12+71036/18225*Pi^4*n^11-74019577/311040*n^13*f[5]+65327567/
103680*n^12*f[5]-7378871/9720*n^11*f[5]+1584841/1440*n^10*f[7]+41339/2160*n^10*
f[3,3]+1669/326592*Pi^6*n^10-32410051/13996800*Pi^4*n^10-107/400*Pi^4*n^12*f[3]
+499/1350*Pi^4*n^11*f[3]+509/5400*Pi^4*n^13*f[3]-709/43200*Pi^4*n^14*f[3]+1/864
*Pi^4*n^15*f[3]-89/450*Pi^4*n^10*f[3]+123800416519/6449725440*n^15-87491320069/
302330880*n^14+1707414120025/967458816*n^13-870544466623/161243136*n^12+
4972214384671/604661760*n^11-2995011377471/604661760*n^10)*g^10+(5/27216*Pi^6*n
^12-1/36*n^12*f[3,3]-55/27216*Pi^6*n^11+11/36*n^11*f[3,3]-51523/864*n^9*f[5]+
6079/144*n^8*f[5]+1318109/23328*n^9*f[3]-473939/11664*n^8*f[3]-904979/31104*n^
10*f[3]+3001/96*n^10*f[5]-55093/93312*n^12*f[3]+1246969/186624*n^11*f[3]-553/
622080*Pi^4*n^12+1483/155520*Pi^4*n^11+193/288*n^12*f[5]-6341/864*n^11*f[5]+20/
1701*Pi^6*n^8-16/9*n^8*f[3,3]-25/1512*Pi^6*n^9+5/2*n^9*f[3,3]-47/36*n^10*f[3,3]
+235/27216*Pi^6*n^10-13339/311040*Pi^4*n^10+3517/38880*Pi^4*n^9-1111/15552*Pi^4
*n^8+(-665/3888*n^12+7813/3888*n^11-709/81*n^10+16237/972*n^9-2852/243*n^8)*ln(
L)^4+(-33985/23328*n^12+50005/2916*n^11-145943/1944*n^10+420853/2916*n^9-149059
/1458*n^8)*ln(L)^3+(-133/18*n^9*f[3]+38/9*n^8*f[3]-916571/186624*n^12+5405525/
93312*n^11-3968485/15552*n^10+11543957/23328*n^9-257966/729*n^8+7/72*n^12*f[3]-\
41/36*n^11*f[3]+163/36*n^10*f[3])*ln(L)^2+(235/9*n^10*f[5]+5/9*n^12*f[5]-55/9*n
^11*f[5]-7/12960*Pi^4*n^12+19/3240*Pi^4*n^11-35/1296*Pi^4*n^10-413/3888*n^12*f[
3]+539/486*n^11*f[3]-448/81*n^10*f[3]-50*n^9*f[5]+320/9*n^8*f[5]+19/324*Pi^4*n^
9-77/1620*Pi^4*n^8-5425/486*n^8*f[3]+12691/972*n^9*f[3]-4276967/559872*n^12+
50577665/559872*n^11-18707915/46656*n^10+54976979/69984*n^9-39730199/69984*n^8)
*ln(L)+32648509/69984*n^9-71707273/209952*n^8-39457147/8957952*n^12+351747385/
6718464*n^11-526197859/2239488*n^10)*g^8+((95/648*n^9-67/54*n^8+185/54*n^7-248/
81*n^6)*ln(L)^3+(2155/2592*n^9-1529/216*n^8+533/27*n^7-5773/324*n^6)*ln(L)^2+(2
/3*n^8*f[3]-1/12*n^9*f[3]-11/6*n^7*f[3]+5/3*n^6*f[3]+25801/15552*n^9-8195/576*n
^8+104095/2592*n^7-71311/1944*n^6)*ln(L)-11/2160*Pi^4*n^7-65/1296*n^9*f[3]+163/
432*n^8*f[3]-229/216*n^7*f[3]+82/81*n^6*f[3]+1301867/46656*n^7+1/216*Pi^4*n^6-1
/4320*Pi^4*n^9+1/540*Pi^4*n^8+419449/373248*n^9-113543/11664*n^8-1655/64*n^6)*g
^6+((-5/36*n^6+13/18*n^5-8/9*n^4)*ln(L)^2+(41/18*n^5-17/6*n^4-31/72*n^6)*ln(L)+
1217/648*n^5-3079/1296*n^4-1789/5184*n^6)*g^4+((1/6*n^3-1/3*n^2)*ln(L)+2/9*n^3-\
4/9*n^2)*g^2);

phi4_beta_100 := (.593538891951100768663264011270812159250749742256548470169752\
3591185538045033008649097981703085190624e-5*n^6-.194219893871470656948187026714\
9603311464284473370015731921048753350098561654712239427698248845439102e-1*n^5+
14.3554584590455647562975845959087989189391797609447475118088226609841722888780\
7866132093040743329712*n^4+1151.14545078241099355803095377893606376028610714309\
1322552146409743536724831540320058426540186179036*n^3+22228.8270632959757351148\
7587803399260522329575061750768934419609820291438753771411871775561066011078*n^
2+147387.5617737480242010143806712063061450140939904328433998561182210549433061\
228017430101559043358355*n+303869.109887058491880992678147415907994250740983226\
7242998891009974693005158425776466859695798400656)*g^8+(.2101791922850802511532\
794842809725020632076808201446603515878516681996597033637366103649461365254759e\
-3*n^5-.11333161801210165680029317830551164369967003594340631627682196630520968\
36712075253764557849271163335*n^4-42.481768195672958034705815804557730350304744\
76075307937521237950972255900164419907250500105770948385*n^3-1252.5593382805601\
4994489118994101665409167930302405030108473629497535375493488039192781659396952\
6584*n^2-10166.2740146121504458357823047437266271474346960853014058236247021392\
0483402664097596715361284452807*n-23314.703037043123465072640566693142233446618\
03082052469538898454583233580928970429023094918351392389)*g^7+(-.25735627902356\
8636023601940679090790043335304296926181484836522584273247224197988983490299961\
0086760e-2*n^4+1.15282672039201712254944078939131039072417526122299809702612569\
5856880671341093171395210745166100344*n^3+72.2331521122110488250263862275074925\
8152189083681790485729552404792966264094529230228728573700019943*n^2+771.208662\
1105713085565635104607232603640440135418138288211566105287492960005165700007880\
706495341631*n+2003.97618839820767296151014571924717965099300291172993986908702\
9897395691608523856293257167856826999)*g^6+(.1286008230452674897119341563786008\
230452674897119341563786008230452674897119341563786008230452674897e-2*n^3-4.118\
6464180853209257785531239189760723997393148661820185177655606014685097905625851\
63657607256328131*n^2-66.562054729251816857315028056152135338875757903128280675\
68412768484136386933851757511723075798903595*n-200.9263690510789061987922399298\
221851268614127984873558591019568832465933634221324583405884577519739)*g^5+(.15\
2777777777777777777777777777777777777777777777777777777777777777777777777777777\
7777777777777777778*n^2+6.93975608109539470829571443298840738688515472371962714\
4723566419278158975821436496710642682094819092*n+25.457148979041958938723365727\
37121472451690300658858165900591446704612171583654280774905002343942623)*g^4+(-\
1.*n-4.666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666667)*g^3+(.33333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333*n+2.666666666666666666\
6666666666666666666666666666666666666666666666666666666666666666666666666666666\
67)*g^2;

phi4_gamma_100 := (.20246824033707966728282005655153513554813382075859756711256\
36297382990660769605158893695507739410608e-7*n^7-.33709976415988823125665836251\
51158874474035961650171238815053782627845971106684194064865375059934047e-4*n^6-
.544879328746107032377472850598116197369983270985376466912726126849311904848547\
7647683106267303676045e-2*n^5+.447495635725269151402381926952895769774986555294\
3517894932044085213669845897044171699346467257724418*n^4+16.0972935875809734961\
7180654432920275262056380548737516286428092722722294505248030496111474581335988
*n^3+147.7928480521551481173719339725269270225240931243921982816245078114260923\
532959172657862340363868000*n^2+492.4229072744677129492129378847996756386815467\
037216134961370129556529869666783889419177745205587817*n+515.120639514243660324\
8134739243043563100024502214768478870285998617210789892556993639135220116814538
)*g^8+(-.1119222170801445483200295888517989193001638380622216128543621199481148\
905566083275967526501032693198e-5*n^6+.3832107513213273816807436571255905803278\
189307359505503194439084337585834202386145795364628862667978e-3*n^5-.8448590308\
6436281680470258573829400256370280284431527370624195567007191394363885599887558\
60237644759e-2*n^4-1.1133276600055192941518423582555136901950526209547152692004\
62749101884734240889104321794406009080778*n^3-13.602589718318129618650240743893\
11025075333080912115122983949218222034848770595750382997185911140082*n^2-51.695\
2729618206363246641675744187114698839171164000522208531654599830285356651724803\
0886096007668305*n-57.739296511213396708528650009626080368025897204858220992716\
61647416588242000324169791616254950818010)*g^7+(.498141285094779426329460151131\
8023781705816259766843305398171531861360656176985799988705294405103171e-5*n^5-.\
9144854895787365027565036000627761734446365132385175512557619282697665684441229\
428517231677794554079e-3*n^4+.6809658699865597393078729809161520608661038843742\
116696711077820487465194152248547275213737648655262e-1*n^3+1.318232739491812813\
4136069043312233860336839193100332754942249081059081305400669371940315202082906\
65*n^2+5.9039821249707615460529604339913129770186480485744381536510387039694271\
65121319748802467897108166693*n+7.094597161008009743358321120240020654131572297\
740241360867928933495554852250655263242054021648955395)*g^6+(.10019467673857877\
7108986152652121911204986186301568642436283836250472789554092872990343588891289\
9327e-3*n^4-.324071354920397217290782389730258915373626847634482052310590352058\
4881556021584111988809197814816795e-2*n^3-.142413879221803244206395934290040658\
9883035391877249538071225201411656945923048647712105926488302186*n^2-.774052423\
6208060821432371054231939006033092441349485461200283800225731600719124802857164\
869265551104*n-1.00597815357584822527789684330707982906257425831058093947539444\
9025170158855643660350346574262568520)*g^5+(-.964506172839506172839506172839506\
1728395061728395061728395061728395061728395061728395061728395061728e-3*n^3+.154\
3209876543209876543209876543209876543209876543209876543209876543209876543209876\
543209876543209877e-1*n^2+.1311728395061728395061728395061728395061728395061728\
395061728395061728395061728395061728395061728395*n+.192901234567901234567901234\
5679012345679012345679012345679012345679012345679012345679012345679012346)*g^4+
(-.2314814814814814814814814814814814814814814814814814814814814814814814814814\
814814814814814814814815e-2*n^2-.2314814814814814814814814814814814814814814814\
814814814814814814814814814814814814814814814814814815e-1*n-.370370370370370370\
3703703703703703703703703703703703703703703703703703703703703703703703703703703\
704e-1)*g^3+(.27777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777778e-1*n+.5555555555555555555555555555555555555\
555555555555555555555555555555555555555555555555555555555555556e-1)*g^2;

phi4_gammam_100 := (.2454870962820860126620238407991341361907958871236319809291\
625390836834088361208698464094947568118653e-4*n^6-.1577919759904925186182713128\
999260931985581690393301919608302790028778829738657405968079625175596320e-1*n^5
-6.1629539476156928321135880833581898998730493021443034640879340429220803852522\
05234961563162644230513*n^4-187.98437670406083899617640648847628337420290728567\
43995735708845512505395485830436863310635131537379*n^3-1716.0740486268117708839\
61864070601169852072336129099201767526138243277055298583851602175691026078131*n
^2-5769.35555468394394476877053788478457696127850490434530788739509668177043964\
9030796087625845244575780*n-6080.1891707718622140673469672151045810666291419779\
83597726798375646743033127688173041289226388583886)*g^7+(-.25679854328363517506\
4277948277798984653460387684856231132980227000772541288870951159342841577261539\
3e-3*n^5+.166651720723898784210525617231201192146688826929220839991200974847032\
2897850006553440694076106792094*n^4+11.6826345052004748083053824619561310612900\
0734737552592524770124714523970542026538158981195084269834*n^3+144.360254675422\
7368136765950988445995988411694800660641223143146141218999199068232464010681608\
882781*n^2+561.6935207492305193912316626727838875522748593734641237415944753307\
368308459640910522814235529049340*n+636.732453753406433121229537875794316557649\
1676423947495566578312173314382977817578157348605762970027)*g^6+(-.357677249720\
3228921058339012226408418362268094782398796746513793253802487144761561587902274\
712193617e-3*n^4-.6536974268077886670188477768980149165383127408023767626027294\
335106943484357033504265730917747851437*n^3-13.05398895428714523431638606638708\
301396923441260822371587467273201684797828251066085902923580473448*n^2-61.34653\
4669531397475988966906821693244602534672399316399466009723689206122874755673504\
28770021411719*n-75.70097010038099818458947842085961151216525399183310019818036\
956532736903612566388848650254776803811)*g^5+(.22131712198428700758431365130870\
47308001003422029730439533013168328506965447904899522243387342390396e-1*n^3+1.2\
9343173330383325706919293094908376709145458375520446094135163384028619204644079\
1191505656724282068*n^2+7.87913828199948248900977161285336524600866857918328889\
6334473231905470702163129035855975927850377902*n+10.761603328371061555810222422\
95735920829159909710813838406618098191607719337632729890770869979101876)*g^4+(-\
.138888888888888888888888888888888888888888888888888888888888888888888888888888\
8888888888888888888889*n^2-1.30555555555555555555555555555555555555555555555555\
5555555555555555555555555555555555555555555555556*n-2.0555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555556)*g^3
+(.2777777777777777777777777777777777777777777777777777777777777777777777777777\
777777777777777777777778*n+.555555555555555555555555555555555555555555555555555\
5555555555555555555555555555555555555555555555556)*g^2+(-.333333333333333333333\
3333333333333333333333333333333333333333333333333333333333333333333333333333333
*n-.666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666667)*g;

phi4_selfenergy_100 := (.228623685413808870598994055784179240969364426154549611\
3397347965249199817101051668952903520804755373e-3*n^6*p^2*ln(L)^6+.240054869684\
4993141289437585733882030178326474622770919067215363511659807956104252400548696\
844993141e-2*n^6*p^2*ln(L)^5+.9602194787379972565157750342935528120713305898491\
083676268861454046639231824417009602194787379972565e-2*n^5*p^2*ln(L)^6+.1157407\
4074074074074074074074074074074074074074074074074074074074074074074074074074074\
07407407407407e-1*n^6*p^2*ln(L)^4+.11278006401463191586648376771833561957018747\
14220393232738911751257430269775948788294467306812985825*n^5*p^2*ln(L)^5+.16460\
9053497942386831275720164609053497942386831275720164609053497942386831275720164\
6090534979423868*n^4*p^2*ln(L)^6+.332933241883859167809785093735711019661636945\
5875628715134887974394147233653406492912665752171925011e-1*n^6*p^2*ln(L)^3+.605\
0097165066300868770004572473708276177411979881115683584819387288523090992226794\
695930498399634202*n^5*p^2*ln(L)^4+2.094467306812985825331504343850022862368541\
380887059899405578417924096936442615454961133973479652492*n^4*p^2*ln(L)^5+1.463\
1915866483767718335619570187471422039323273891175125743026977594878829446730681\
29858253315043439*n^3*p^2*ln(L)^6+.60978223593964334705075445816186556927297668\
03840877914951989026063100137174211248285322359396433471e-1*n^6*p^2*ln(L)^2+1.9\
0235148986434994665447340344459686023472031702484377381496723060509068739521414\
4185337600975461058*n^5*p^2*ln(L)^3+12.2251353614421303808001649402042604017442\
8346769596471525781469286752433967441562118334173801618669*n^4*p^2*ln(L)^4+19.6\
6812985825331504343850022862368541380887059899405578417924096936442615454961133\
973479652491998171*n^3*p^2*ln(L)^5+7.023319615912208504801097393689986282578875\
171467764060356652949245541838134430727023319615912208505*n^2*p^2*ln(L)^6+.6786\
9084362139917695473251028806584362139917695473251028806584362139917695473251028\
80658436213991770e-1*n^6*p^2*ln(L)+3.725329583698968274660833172491821132867673\
026851491473049901867448146375643894876121472487346349498*n^5*p^2*ln(L)^2+41.61\
1987201970562235462384987363171853785655933346886757354436184742585731045483283\
86656211245906097*n^4*p^2*ln(L)^3+122.15576643558126968401605862948261178279394\
32749264180351266723483989832516881627723029226041734643*n^3*p^2*ln(L)^4+97.703\
8866026520347508001828989483310470964791952446273433927754915409236396890717878\
3721993598536808*n^2*p^2*ln(L)^5+16.8559670781893004115226337448559670781893004\
1152263374485596707818930041152263374485596707818930041*n*p^2*ln(L)^6+.35885863\
7041070631448207323459090595777382672766869423586303765689467017704595658640284\
1792208997808e-1*n^6*p^2+4.3279899889035975321282273551557011080828584235101625\
43808009779783351499162180879752120648231845085*n^5*p^2*ln(L)+87.17399805424397\
5080536213427097667250247946117371254823719732896416243020835041320815984637072\
43233*n^4*p^2*ln(L)^2+442.79265877863193177858860884044956310506800005395052046\
37833473447650468007340459006868688760547393*n^3*p^2*ln(L)^3+632.49853928442347\
4083358536298363468567582917129724879109968402594596940122571700050342963126864\
8059*n^2*p^2*ln(L)^4+238.681664380429812528577960676726108824874256973022405121\
1705532693187014174668495656149977137631459*n*p^2*ln(L)^5+14.983081847279378143\
5756744398719707361682670324645633287608596250571559213534522176497485139460448\
1*p^2*ln(L)^6+2.341609705650123779651170022015924885452331004303410320788629108\
317400350729056758398481410586972671*n^5*p^2+106.739166708165434078704386213166\
3534849241071948667153345609380235089711864270182311898067437750703*n^4*p^2*ln(
L)+983.515989964002243541533268426091014285001318389739714542636485446065616755\
0384810057206956165000221*n^3*p^2*ln(L)^2+2396.81597742670486317940495147835534\
2163790444285239283420558689216963972070520583508208472910922800*n^2*p^2*ln(L)^
3+1581.615600331438547874989658259892689180410273569104521116035637681308716172\
710566404112389997799140*n*p^2*ln(L)^4+213.836671239140374942844078646547782350\
2514860539551897576588934613625971650663008687700045724737083*p^2*ln(L)^5+59.91\
0794203994118146570090710545565665502151421370801779378245079309792439097254047\
67025710376149170*n^4*p^2+1265.927366314811097206212678887740368466233381803487\
607745284086674570841927022118876972747934485948*n^3*p^2*ln(L)+5563.74871285416\
6302994429681963274118538989511691443482961508211253047391382673875809106843398\
572875*n^2*p^2*ln(L)^2+6156.394420470201219469025558849973472945915773249564851\
036207400320016188187877018494420943014220489*n*p^2*ln(L)^3+1433.50057941423069\
2835194275210099357667958866930464264075816689984123681584283369848629077367405\
872*p^2*ln(L)^4+738.44668582994865777672397812645480410292006605463588613096229\
85645015071927863426435174825108737767*n^3*p^2+7447.315061927387933647344409433\
455511894248631328406678042140204031064237769200442713530702805490119*n^2*p^2*
ln(L)+14701.2022872547128454185124780861745735009211547153869991059576667476570\
2373359992024413497804828983*n*p^2*ln(L)^2+5660.8188811587119443007025470226298\
81418319848549261142367168466650166138569925010078104648743667438*p^2*ln(L)^3+
4480.52424773487086841170879254780704543777999297385518280111204301657349798895\
4221897433428189960765*n^2*p^2+20191.016139029484041183349460717358735592019252\
90632374747778982595707574154097006474537737350781134*n*p^2*ln(L)+13736.0616143\
0522809327101479388192044773034615800976727079948623249064982757626466500153690\
652619888*p^2*ln(L)^2+12398.523835001361904774014959239089637311860567304174938\
59659347806021530286533063720558291142423811*n*p^2+19146.5163517829963464633455\
2269129552963759983462886911273232921236420802167916251803960125071339074*p^2*
ln(L)+11896.5862737426648166774340357642318915694266114400845725206690386669362\
1460159946726030144290720887*p^2)*g^7+(-.68587105624142661179698216735253772290\
80932784636488340192043895747599451303155006858710562414266118e-3*n^5*p^2*ln(L)
^5-.600137174211248285322359396433470507544581618655692729766803840877914951989\
0260631001371742112482853e-2*n^5*p^2*ln(L)^4-.233196159122085048010973936899862\
8257887517146776406035665294924554183813443072702331961591220850480e-1*n^4*p^2*
ln(L)^5-.2314814814814814814814814814814814814814814814814814814814814814814814\
814814814814814814814814814815e-1*n^5*p^2*ln(L)^3-.2287379972565157750342935528\
120713305898491083676268861454046639231824417009602194787379972565157750*n^4*p^
2*ln(L)^4-.30727023319615912208504801097393689986282578875171467764060356652949\
24554183813443072702331961591221*n^3*p^2*ln(L)^5-.49939986282578875171467764060\
35665294924554183813443072702331961591220850480109739368998628257887517e-1*n^5*
p^2*ln(L)^2-.986525491540923639689071787837219935985368084133516232281664380429\
8125285779606767261088248742569730*n^4*p^2*ln(L)^3-3.24691358024691358024691358\
0246913580246913580246913580246913580246913580246913580246913580246913580*n^3*p
^2*ln(L)^4-1.931412894375857338820301783264746227709190672153635116598079561042\
524005486968449931412894375857339*n^2*p^2*ln(L)^5-.6097822359396433470507544581\
618655692729766803840877914951989026063100137174211248285322359396433471e-1*n^5
*p^2*ln(L)-2.338759573616826703246456332876085962505715592135345221764974851394\
604481024234110653863740283493370*n^4*p^2*ln(L)^2-15.21075955956026640534793651\
520930406848815578882566059973943537872978562843562649366472309541208983*n^3*p^
2*ln(L)^3-21.319615912208504801097393689986282578875171467764060356652949245541\
83813443072702331961591220850480*n^2*p^2*ln(L)^4-5.6186556927297668038408779149\
51989026063100137174211248285322359396433470507544581618655692729766804*n*p^2*
ln(L)^5-.3393342295889915740225342521851477419187695720935600329827474855987047\
769883105943112732465456892615e-1*n^5*p^2-3.06711335669038911289320053334023097\
6544908535866743601948191801083740488327620629592292454177855175*n^4*p^2*ln(L)-\
39.0238423967400429662973888101923642994305392976127500238279415209459690187024\
4289541235994974585596*n^3*p^2*ln(L)^2-105.304210634348220324801781017916584896\
2431607802143411684838090970559638039311833743412855506144777*n^2*p^2*ln(L)^3-\
63.2537722908093278463648834019204389574759945130315500685871056241426611796982\
1673525377229080932785*n*p^2*ln(L)^4-5.6186556927297668038408779149519890260631\
00137174211248285322359396433470507544581618655692729766804*p^2*ln(L)^5-1.78698\
6291798696526756859170028123197124644204251809874826870400322782242405667376514\
822401256672921*n^4*p^2-54.7257337051336520691124215466332039931723258053591019\
0431286499812797098083145782542586043442473597*n^3*p^2*ln(L)-285.28795226328088\
0164090411183485119021083630948344687636536830651524472768240158825986263426798\
8117*n^2*p^2*ln(L)^2-320.765143761087406360199464803733369852316324924418465431\
0968040223696708565719746221696225788634786*n*p^2*ln(L)^3-63.736625514403292181\
0699588477366255144032921810699588477366255144032921810699588477366255144032921\
8*p^2*ln(L)^4-33.58201194704733037256035313737008865634710956028913702547200629\
852941982151230720397882806912941872*n^3*p^2-419.801502135112445288063995881423\
9143380690942521969478359597483659918426349033498090603693665642286*n^2*p^2*ln(
L)-894.797423144736082566435147696610960289812662752642978294369943333234484452\
8642244018348396209670937*n*p^2*ln(L)^2-326.95585433735002516969088979282005443\
25401044331893320104079653402175118083975976094148872613183944*p^2*ln(L)^3-267.\
6218440590868262244996807738168327926548294124352671664551228293126914558054943\
740424738988998804*n^2*p^2-1352.21951270509340653774552336384337635158183781514\
8062211634429323755589147869449350339533190719413*n*p^2*ln(L)-924.8117027934422\
8496043142826473439638501952395746398446824124483333434895815324600915976484921\
24184*p^2*ln(L)^2-880.649646145357587370041423284937883682414730681078313511838\
7202810325211205405592077641269301473282*n*p^2-1415.916375958766881380405641307\
731001493220893867742331615546352839567919833430979593819096278740976*p^2*ln(L)
-931.96210049665214143132931146011164706513277555739908866994786518180097439782\
95144287478987865699235*p^2)*g^6+(.20576131687242798353909465020576131687242798\
35390946502057613168724279835390946502057613168724279835e-2*n^4*p^2*ln(L)^4+.14\
4032921810699588477366255144032921810699588477366255144032921810699588477366255\
1440329218106995885e-1*n^4*p^2*ln(L)^3+.534979423868312757201646090534979423868\
3127572016460905349794238683127572016460905349794238683127572e-1*n^3*p^2*ln(L)^
4+.4166666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666667e-1*n^4*p^2*ln(L)^2+.4187242798353909465020576131687242\
798353909465020576131687242798353909465020576131687242798353909465*n^3*p^2*ln(L
)^3+.49382716049382716049382716049382716049382716049382716049382716049382716049\
38271604938271604938271605*n^2*p^2*ln(L)^4+.59927983539094650205761316872427983\
53909465020576131687242798353909465020576131687242798353909465021e-1*n^4*p^2*ln
(L)+1.3584104938271604938271604938271604938271604938271604938271604938271604938\
27160493827160493827160494*n^3*p^2*ln(L)^2+4.1028806584362139917695473251028806\
58436213991769547325102880658436213991769547325102880658436213992*n^2*p^2*ln(L)
^3+1.84362139917695473251028806584362139917695473251028806584362139917695473251\
0288065843621399176954733*n*p^2*ln(L)^4+.36580956460957463469929313967898352527\
84055384353354727774545635054036719025785510675194771002531470e-1*n^4*p^2+2.157\
1502057613168724279835390946502057613168724279835390946502057613168724279835390\
94650205761316872*n^3*p^2*ln(L)+14.30529509092505279243618166603022016346892834\
884862126112661788749076191840983289179256656875835415*n^2*p^2*ln(L)^2+15.65020\
5761316872427983539094650205761316872427983539094650205761316872427983539094650\
20576131687243*n*p^2*ln(L)^3+2.106995884773662551440329218106995884773662551440\
329218106995884773662551440329218106995884773662551*p^2*ln(L)^4+1.4213303222383\
4828858216611490711159836416524567981691358016398771857337368025701389629861742\
2768583*n^3*p^2+24.251807932856076364860860818666877920121572068033995865687216\
06628078862426812418274696648040171863*n^2*p^2*ln(L)+56.15296265599441194566563\
673666748312027521550670525014528442855401495035189700458154650011412754062*n*p
^2*ln(L)^2+18.00823045267489711934156378600823045267489711934156378600823045267\
489711934156378600823045267489712*p^2*ln(L)^3+16.805338102425791710861557699979\
70120195799247489888523318241218255382279035884546251446080583804857*n^2*p^2+97\
.786792409029894797369874213037132431992248098911851530906109290002674398978417\
50824747804140195926*n*p^2*ln(L)+65.2853622322392300055371640931647028706253349\
0196663253001300284201747031410529487987335123717228193*p^2*ln(L)^2+69.22211200\
1936285765541595863287146350896290126722348902129869662645491695193351190272977\
72874978495*n*p^2+114.864706996100504711427992394205107092963228501819406841861\
7082243472148770160255283054440706620646*p^2*ln(L)+82.0082188687008715807754208\
2242600704042848345779115542372747519521563334334925095995047001016911926*p^2)*
g^5+(-.617283950617283950617283950617283950617283950617283950617283950617283950\
6172839506172839506172839506e-2*n^3*p^2*ln(L)^3-.324074074074074074074074074074\
0740740740740740740740740740740740740740740740740740740740740740740741e-1*n^3*p
^2*ln(L)^2-.1111111111111111111111111111111111111111111111111111111111111111111\
111111111111111111111111111111111*n^2*p^2*ln(L)^3-.6250000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000e-1*n^3
*p^2*ln(L)-.6404320987654320987654320987654320987654320987654320987654320987654\
320987654320987654320987654320988*n^2*p^2*ln(L)^2-.5925925925925925925925925925\
925925925925925925925925925925925925925925925925925925925925925925925926*n*p^2*
ln(L)^3-.4509627966942885581998446688329917052112846693377334061797541340869669\
683865212696380650303765792255e-1*n^3*p^2-1.37615740740740740740740740740740740\
7407407407407407407407407407407407407407407407407407407407407407*n^2*p^2*ln(L)-\
3.48765432098765432098765432098765432098765432098765432098765432098765432098765\
4320987654320987654321*n*p^2*ln(L)^2-.79012345679012345679012345679012345679012\
34567901234567901234567901234567901234567901234567901234568*p^2*ln(L)^3-1.08357\
9404769322865962655533202879089548927532597189048386764174898108773738643612236\
791099350574065*n^2*p^2-7.67129629629629629629629629629629629629629629629629629\
6296296296296296296296296296296296296296296296*n*p^2*ln(L)-4.672839506172839506\
1728395061728395061728395061728395061728395061728395061728395061728395061728395\
06*p^2*ln(L)^2-6.16333045420396564375062698167241543244080297682689510314349611\
5234252905958531613943711510853975237*n*p^2-10.33796296296296296296296296296296\
296296296296296296296296296296296296296296296296296296296296296296*p^2*ln(L)-8.\
3531135266860706702105075655997078708549235587352207376837388381456442916717057\
94650710648606917594*p^2)*g^4+(.18518518518518518518518518518518518518518518518\
51851851851851851851851851851851851851851851851851852e-1*n^2*p^2*ln(L)^2+.64814\
8148148148148148148148148148148148148148148148148148148148148148148148148148148\
1481481481481481e-1*n^2*p^2*ln(L)+.18518518518518518518518518518518518518518518\
51851851851851851851851851851851851851851851851851851852*n*p^2*ln(L)^2+.6442901\
2345679012345679012345679012345679012345679012345679012345679012345679012345679\
01234567901235e-1*n^2*p^2+.6481481481481481481481481481481481481481481481481481\
481481481481481481481481481481481481481481481481*n*p^2*ln(L)+.29629629629629629\
6296296296296296296296296296296296296296296296296296296296296296296296296296296\
2963*p^2*ln(L)^2+.6442901234567901234567901234567901234567901234567901234567901\
234567901234567901234567901234567901235*n*p^2+1.0370370370370370370370370370370\
37037037037037037037037037037037037037037037037037037037037037037037*p^2*ln(L)+
1.03086419753086419753086419753086419753086419753086419753086419753086419753086\
4197530864197530864198*p^2)*g^3+(-.55555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555556e-1*n*p^2*ln(L)-.902777\
7777777777777777777777777777777777777777777777777777777777777777777777777777777\
777777777777778e-1*n*p^2-.11111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111*p^2*ln(L)-.18055555555555555555\
5555555555555555555555555555555555555555555555555555555555555555555555555555555\
6*p^2)*g^2;

phi3_beta_100 := (-241.45549760949709657505477859952294626250098177532376263198\
46505933180318952322279963951016587090579*n^18+4379.327411326410215193525517539\
281826933240360632661548813522816994838444921208455079237700969023200*n^17-\
34722.8950002374922965776238956578409460414255539765142537994311022668536441392\
7159310471409368440277*n^16+154859.31885782224312083234925756104205907586049609\
08295866716724232986721494656533889586468908715873*n^15-411296.7440288410333816\
622942242353089925882233194095222242866011087572990583105761285822562321022937*
n^14+616771.3360735129522249974164071427559851645343541588551981839198903052014\
717221306771224115295415295*n^13-405460.333584819785227173151827385992027880491\
6760052231934043722772387142842165499602526059330668194*n^12)*g^13+(43.78255694\
9043135997626246892428096068543514822962051781860498251598136539158817838425961\
08852753717*n^15-662.8464247068600898687313511166271909036652959467396879734682\
465512815418957822807772982610535714778*n^14+4259.56891302298629006330836470209\
1720105481013488741641576611385083947187898644393967848791222098864*n^13-14596.\
6957390548062542285799725843729992300615077443111336560372446272526203722990187\
3295404911785618*n^12+26654.914363581252128913961755640160845351970927816861400\
15834971082020522197752333025376573534617772*n^11-20546.91761257569810480984932\
980365556224538988091076198420993974560967371816307420590926768389470219*n^10)*
g^11+(-9.1296072972368408644994098019371738665788146004005320630903655928924805\
14087277918979703380026755550*n^12+110.9176900446995067056376174884538215003284\
352486659020704952730176814853331631716143961044529566189*n^11-545.800704147717\
9037765004759692170167431880881442713171735201586909475499452263025672874942408\
394472*n^10+1286.56294824283212052876357014574665050046678569408922493466945518\
2253746080353268020056005797673907*n^9-1204.59095778159699650669563256077728953\
7359840645917445318785901039528165747674679790985829193000114*n^8)*g^9+(2.34681\
9900894499514794589437364409330647869519132564887539922808508401965036198767786\
288007425587623*n^9-21.55749352293332412525411544386853050476298016342829940541\
304910993566568738027755158106286040689948*n^8+73.02303124480939454405223609725\
854472501588668113226032280477062540871197168709093858991091119177876*n^7-87.75\
3041884346532513710345230670708705889420697640504318112480167175996403954580840\
55836460126466829*n^6)*g^7+(-.8680555555555555555555555555555555555555555555555\
555555555555555555555555555555555555555555555555556*n^6+5.513888888888888888888\
888888888888888888888888888888888888888888888888888888888888888888888888888889*
n^5-9.3055555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555556*n^4)*g^5+(.75000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000*n^3-2.5000000000000\
0000000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000*n^2)*g^3;

phi3_gamma_100 := (-.3311824477083423256684517961242549130951412343437306486044\
981514229906927044737785482886756238160511*n^18+5.24706930144948122966079724832\
8837706607986623181509483031272869823613699295944725395717978789817569*n^17-36.\
5646231750263841488238880250825270447728832864502352414137373820205055857736123\
7707238961232424929*n^16+142.91125923440734893993672242686158614988884943204145\
11183052403750360979069869638943230296381044083*n^15-327.9745268459300883368757\
978286156278631356137893953294677867274938101668977941414739651477774916007*n^
14+414.181313929731450540360090603650144457523964415197455998431432428580354663\
4775310449039164064800077*n^13-221.43116454362868337789315790098052611861666948\
97509811558509299131649696636803187009457450919908253*n^12)*g^12+(-.64203694036\
1654075289341203446267968494312673698114446329515560665514198587301404637359774\
6066985945e-1*n^15+1.0150849007224906978890842287089909568097148561883498626315\
50795413120543361821018702001947633565004*n^14-6.567628440802494043474330295819\
791002505854242345384552023496922654513252766327701105060634516104389*n^13+21.7\
9627593172709485951377814106973294291795494374504464497748339144506723773367013\
737069761186435983*n^12-36.6274454047018894308059908085303583985044904615344352\
4037005701299904997813142760311937128454109225*n^11+24.423974406512793646052055\
61102431523561035794367213674316779290897365376914902446120395731435797574*n^10
)*g^10+(.5437789311983134177144317979266398469148144106237701010243786906086415\
512632869762819036183159419403e-1*n^12-.640590283706769770419962508489024273033\
1339953081309937624310398015471156232726646550071356901340242*n^11+2.9706868329\
8113018506125897393303416705107124461372772298556836428704223348375217004075478\
8976209298*n^10-6.2336774299643592389978939277116233543712573480402980122171305\
53893180082877202403430521506837263592*n^9+4.8392835077410544327673611509206804\
69739598623092700920952430064076741674784318281887035153985255081*n^8)*g^8+(-.\
3342445516670414757336481940204349318314614728416645605700926132577731755725753\
070725158139796494038e-1*n^9+.2927943038850735098050255511011216080166095074914\
386443408477531576588696761672415427863137351598522*n^8-.8649354930913595593712\
276729354918294530835530088636793447387285909692990168673216500697701790970010*
n^7+.82608941197605826010927169668284517230489825432530442978216053515752165978\
71259227870069366012741162*n^6)*g^6+(.30092592592592592592592592592592592592592\
59259259259259259259259259259259259259259259259259259259259e-1*n^6-.17592592592\
5925925925925925925925925925925925925925925925925925925925925925925925925925925\
9259259259*n^5+.231481481481481481481481481481481481481481481481481481481481481\
4814814814814814814814814814814814815*n^4)*g^4+(-.83333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333e-1*n^3+
.166666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666667*n^2)*g^2;

phi3_gammam_100 := (241.1243151617887542493863268033986913494058405409800319833\
801524418950412025277542178468129830852419*n^18-4160.09663099565642089515479314\
3082283577487558798172382576956557827687330542266527566668907508641367*n^17+
30895.3643571812822339923903964662174683961309714387729066596054152625677469474\
1590475149878595060661*n^16-126304.74899918556740536352400875103257838562613777\
54205504371514617720650439156671970149630914376367*n^15+298490.5196567458370925\
350979558789478988544667755044553582893955630851701740171923560749003272506208*
n^14-383415.9256095990346094442170976641020736348096210629303504866533335339517\
808881641839624541071329489*n^13+206673.070892305269544462216563522310512716293\
7862098313602855295589073712062649946559122400709138706*n^12)*g^12+(-43.8467606\
4307930140515518101277272286539294609033186322649344980766468795901754797888969\
706598820703*n^15+624.901481201115279486772692335500694537215527079322725709541\
7580763621087758927681524337746766221378*n^14-3686.4741039941243315969739255632\
56308825054706290885451445447429648777750777994696449197917944620509*n^13+11183\
.115090567548062055290805784244919378708055003931642202734152111724211016622124\
94237881996944668*n^12-17244.85654339498052406243253284100507663709012029885332\
428172510879141736834743289935800429676309094*n^11+10653.7181978334566258560959\
6209179696545691151253051970321121531094963617312661211542560656849102767*n^10)
*g^10+(9.1839851903566722062708529817298378512702960414629090731928034619533446\
69213606616607893741858349744*n^12-103.2852271518580986344767150843731904908721\
721666336788011127863879213041601088024678020978538260730*n^11+448.901028486846\
0741700971165790018697483851901396701446484392263169452636157603526751075408935\
597388*n^10-878.061390928681765918649829123682977600115178167334241426809501959\
5201225436827074353454597881295887*n^9+639.856722079137268932391264898666594513\
3422364456507894976795343633761091977767180469512389628952103*n^8)*g^8+(-2.3802\
4435606120366236795425676645282383101566641673134359693206983417928259345629849\
3539588823552563*n^9+19.5354730120035828202443261801548372979647748561049232349\
3908204827850974224162997830903435932724451*n^8-53.6954798660031177025652518648\
8897733214976580551986921572116387337306918829944664023489792767427546*n^7+48.2\
9102253248153342309683306329022806308855751795389624046145611230553366838002375\
518197512862799338*n^6)*g^6+(.8981481481481481481481481481481481481481481481481\
481481481481481481481481481481481481481481481481481*n^6-4.481481481481481481481\
481481481481481481481481481481481481481481481481481481481481481481481481481481*
n^5+5.3703703703703703703703703703703703703703703703703703703703703703703703703\
70370370370370370370370370*n^4)*g^4+(-.8333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333*n^3+1.666666666666\
6666666666666666666666666666666666666666666666666666666666666666666666666666666\
66666667*n^2)*g^2;

phi3_selfenergy_100 := (.210948216735253772290809327846364883401920438957475994\
5130315500685871056241426611796982167352537723*n^15*p^2*ln(L)^5+2.4390485682441\
7009602194787379972565157750342935528120713305898491083676268861454046639231824\
4170096*n^15*p^2*ln(L)^4-3.1739626200274348422496570644718792866941015089163237\
31138545953360768175582990397805212620027434842*n^14*p^2*ln(L)^5+11.75305504645\
0848826099478145639034358189263418081540860058776905749632925695103499135214396\
27239939*n^15*p^2*ln(L)^3-36.70248199588477366255144032921810699588477366255144\
032921810699588477366255144032921810699588477366*n^14*p^2*ln(L)^4+18.9675068587\
1056241426611796982167352537722908093278463648834019204389574759945130315500685\
871056241*n^13*p^2*ln(L)^5+30.0061942669305421731496048085652661542730415496329\
5330737079641218402611044858691804317130298400150*n^15*p^2*ln(L)^2-176.75187775\
4200113242878179025045529540912770047763850031680835728624588375288125076153970\
1992511782*n^14*p^2*ln(L)^3+219.85671724965706447187928669410150891632373113854\
59533607681755829903978052126200274348422496570645*n^13*p^2*ln(L)^4-56.19838820\
3017832647462277091906721536351165980795610425240054869684499314128943758573388\
20301783265*n^12*p^2*ln(L)^5+39.77940969894954178968739639889339400823501982163\
453792333411105640562183181726928951565107430415331*n^15*p^2*ln(L)-451.05556070\
2043006130498197185362479493705134320607532688742720882285143548165963960452710\
1497195705*n^14*p^2*ln(L)^2+1063.1606978413714167535397057447028346476304275155\
91885824790292939134173618008427814682651038230330*n^13*p^2*ln(L)^3-654.2572445\
1303155006858710562414266117969821673525377229080932784636488340192043895747599\
45130315501*n^12*p^2*ln(L)^4+82.40775034293552812071330589849108367626886145404\
663923182441700960219478737997256515775034293552812*n^11*p^2*ln(L)^5+22.4418100\
3716432481937478082344493118281392941148863608211059171415812006567441415068793\
834672368076*n^15*p^2-599.24941701488229408138557298220186560440435808087237857\
20795434107439374054442300320983757985110296*n^14*p^2*ln(L)+2727.32672594022648\
1476422168827343564295940644441387012172872918887691189193426228179532135188319\
662*n^13*p^2*ln(L)^2-3188.49798385902260397050274977353831677769108859916305814\
2336901883042665107963984258638221780649009*n^12*p^2*ln(L)^3+965.07613168724279\
8353909465020576131687242798353909465020576131687242798353909465020576131687242\
7984*n^11*p^2*ln(L)^4-47.728943758573388203017832647462277091906721536351165980\
79561042524005486968449931412894375857338820*n^10*p^2*ln(L)^5-339.4483997053649\
9905445423231842260053020364483061809394764917325818315722367483172504103374346\
07706*n^14*p^2+3645.77853988057125358158780152370161853554403577987540865984826\
1153479433088464150349945728656564487*n^13*p^2*ln(L)-8259.701109887263333123117\
360015224545677958010610129628392877180179146058919605218056153268893161620*n^
12*p^2*ln(L)^2+4751.74819199921896194124802856043908501799047771829390376037541\
5562736258947451980255089947539927309*n^11*p^2*ln(L)^3-562.78686556927297668038\
40877914951989026063100137174211248285322359396433470507544581618655692729767*n
^10*p^2*ln(L)^4+2079.2938572135885367331526029318860620519587179867706408820411\
46010312191584684592815463007680621468*n^13*p^2-11146.0592405319977725425209240\
4004899074173876950175170647858556463899524610552657151026409368383636*n^12*p^2
*ln(L)+12468.051269431901051098174559312239971772541286308841641485386248592423\
93550940017948746726529738684*n^11*p^2*ln(L)^2-2802.857748712544192577935140244\
068206913712129779058368564713056432370086024748756746951553755799153*n^10*p^2*
ln(L)^3-6414.309471127957362062484524917955905536162506828148833827041875657825\
827205734343172831623280267757*n^12*p^2+17021.097771319859496666430942222841619\
94920215329711711151146637870878389307575759162090723918439478*n^11*p^2*ln(L)-\
7459.22115214564987296807322809061912023823086616679484959822907864311968765148\
8670196716655828659421*n^10*p^2*ln(L)^2+9895.9713347657917819733988709753999411\
32244585818556653759474326405475917616617883690926116530520634*n^11*p^2-10309.1\
3733768456656378330811752445898380885241982457782278079544732249916656816703675\
125075448751643*n^10*p^2*ln(L)-6056.0191686318808189108057349895409459022963120\
96429950732262480984275385610559082435587288584727443*n^10*p^2)*g^10+(-.1710390\
9465020576131687242798353909465020576131687242798353909465020576131687242798353\
90946502057613*n^12*p^2*ln(L)^4-1.456832990397805212620027434842249657064471879\
286694101508916323731138545953360768175582990397805213*n^12*p^2*ln(L)^3+2.00951\
6460905349794238683127572016460905349794238683127572016460905349794238683127572\
016460905349794*n^11*p^2*ln(L)^4-4.79445773077992284639546441399571465281828751\
2387334899523968111817760243024547407041200191986198030*n^12*p^2*ln(L)^2+17.148\
4910836762688614540466392318244170096021947873799725651577503429355281207133058\
9849108367626886*n^11*p^2*ln(L)^3-8.7530864197530864197530864197530864197530864\
19753086419753086419753086419753086419753086419753086420*n^10*p^2*ln(L)^4-7.243\
4167601051596551988398484633585388449832059535380586651894791731287149518875086\
98248793480568663*n^12*p^2*ln(L)+56.5605710818268132298310938153705331209428945\
5525967188393959745017481320939082792437955419881460823*n^11*p^2*ln(L)^2-75.073\
5596707818930041152263374485596707818930041152263374485596707818930041152263374\
4855967078189300*n^10*p^2*ln(L)^3+16.704732510288065843621399176954732510288065\
84362139917695473251028806584362139917695473251028806584*n^9*p^2*ln(L)^4-4.3495\
7424843219952922862188781437278229083347684301255306940848105047988078933677175\
7312256434259279*n^12*p^2+85.90549843158826617804102078234129096858497670287197\
340601058290533775482938951035676295635555055453*n^11*p^2*ln(L)-249.73257208764\
8791718061473612333445052102155686635251462173058523601409522977814907499390638\
1124645*n^10*p^2*ln(L)^2+144.32544581618655692729766803840877914951989026063100\
13717421124828532235939643347050754458161865569*n^9*p^2*ln(L)^3-11.736625514403\
2921810699588477366255144032921810699588477366255144032921810699588477366255144\
0329218*n^8*p^2*ln(L)^4+51.9837768490633891368999690719827059448878468709341459\
8902115415291596819162598267572428553866179627*n^11*p^2-383.1792688190910296215\
454338577687281913949262975706109122201025637578073126952424499648749111961677*
n^10*p^2*ln(L)+485.972258904157538246494252939668826645739919528543076506482756\
1963665137236378937444590609558344522*n^9*p^2*ln(L)^2-102.235253772290809327846\
3648834019204389574759945130315500685871056241426611796982167352537722908093*n^
8*p^2*ln(L)^3-234.3422229991212013771315528442473196936234733584601187119317682\
192951762123647631904060129404971544*n^10*p^2+755.12560311187916600468990854625\
91773500376116352069500628306583597988999432487111507746303739280782*n^9*p^2*ln
(L)-348.78747441985564991706393132903670360552177255442516384340656811064173114\
20983927412977898779567436*n^8*p^2*ln(L)^2+467.32047203902040843066696571966564\
20905557520973575175028618761836115963245484563819752662910139919*n^9*p^2-548.8\
8345023841778846434481034476003306165560040785063478622253804049854983160233521\
66214312517868232*n^8*p^2*ln(L)-343.5490788991479319803495224331736884490670500\
988595272210553770165625552400163330600037690263855878*n^8*p^2)*g^8+(.146604938\
2716049382716049382716049382716049382716049382716049382716049382716049382716049\
382716049383*n^9*p^2*ln(L)^3+.8314043209876543209876543209876543209876543209876\
543209876543209876543209876543209876543209876543210*n^9*p^2*ln(L)^2-1.240740740\
7407407407407407407407407407407407407407407407407407407407407407407407407407407\
40740740741*n^8*p^2*ln(L)^3+1.5588435090988403939121617375695190851317243933337\
65010879450621416986733879947160179935261561361980*n^9*p^2*ln(L)-7.078703703703\
7037037037037037037037037037037037037037037037037037037037037037037037037037037\
03703704*n^8*p^2*ln(L)^2+3.4259259259259259259259259259259259259259259259259259\
25925925925925925925925925925925925925925925926*n^7*p^2*ln(L)^3+1.0409442228960\
7602559180077822842060656963464829085712582172135800515289265102652713713942664\
6493981*n^9*p^2-13.426059286782492698622396781214588895045564693995222967694041\
18532766341836468016209791830648266538*n^8*p^2*ln(L)+19.74074074074074074074074\
074074074074074074074074074074074074074074074074074074074074074074074074074*n^7
*p^2*ln(L)^2-3.0617283950617283950617283950617283950617283950617283950617283950\
61728395061728395061728395061728395*n^6*p^2*ln(L)^3-9.1005410839214825879328396\
06062420969448660791913533891692087373295370334230707188990292812755028368*n^8*
p^2+37.956337035565435168125171395253699708288883155400443408072193506564654647\
41645069268285558974091005*n^7*p^2*ln(L)-17.81790123456790123456790123456790123\
456790123456790123456790123456790123456790123456790123456790123*n^6*p^2*ln(L)^2
+26.133060213315218818150058481913608179523864962273651987249963914512908087543\
80288692224346306606931*n^7*p^2-34.67918499679162269305804956620519651744930268\
149011503240382724315454949241375801841352004604205441*n^6*p^2*ln(L)-24.1915098\
7411311548930316476540489733381016394322002541430534919988555797937298923498043\
108828397700*n^6*p^2)*g^6+(-.13888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888889*n^6*p^2*ln(L)^2-.43055555555\
5555555555555555555555555555555555555555555555555555555555555555555555555555555\
5555555556*n^6*p^2*ln(L)+.72222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222*n^5*p^2*ln(L)^2-.34510030864197\
5308641975308641975308641975308641975308641975308641975308641975308641975308641\
9753086*n^6*p^2+2.2777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777778*n^5*p^2*ln(L)-.8888888888888888888888888\
888888888888888888888888888888888888888888888888888888888888888888888888889*n^4
*p^2*ln(L)^2+1.8780864197530864197530864197530864197530864197530864197530864197\
53086419753086419753086419753086420*n^5*p^2-2.833333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333*n^4*p^2*ln(L
)-2.375771604938271604938271604938271604938271604938271604938271604938271604938\
271604938271604938271605*n^4*p^2)*g^4+(.166666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666667*n^3*p^2*ln(L)+.22\
2222222222222222222222222222222222222222222222222222222222222222222222222222222\
2222222222222222222*n^3*p^2-.33333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333*n^2*p^2*ln(L)-.4444444444444\
4444444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444*n^2*p^2)*g^2;

